Conformal Spectrum of (Super) Chiral Ising and XY Models

We determine the spectrum of scaling dimensions of composite operators in the critical Gross-Neveu-Yukawa and Nambu-Jona-Lasinio-Yukawa models through a next-to-leading order semiclassical computation. Their infrared fixed points belong to the chiral Ising and chiral XY universality classes, respectively. At next-to-leading order, we resolve the Lorentz structure of the operator spectrum. For the parameter values at which supersymmetry is expected to emerge in the infrared, we obtain a closed-form expression encoding the full spectrum within the semiclassical methodology. The resulting organization of operators into superconformal multiplets provides further evidence for emergent superconformal dynamics.

==> anc/GNY_NJLY_scaling_dimensions.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 15.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[    264040,       7201]
NotebookOptionsPosition[    259868,       7134]
NotebookOutlinePosition[    260493,       7154]
CellTagsIndexPosition[    260450,       7151]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Conformal Spectrum of (Super) Chiral Ising and XY Models", "Title",
 CellChangeTimes->{{3.9984710985376*^9, 3.998471101489524*^9}, {
  3.998482780525247*^9, 3.998482782596922*^9}, {3.998489418096675*^9, 
  3.99848943561661*^9}},ExpressionUUID->"9975466a-9a34-40f8-8443-\
4baf93994214"],

Cell[TextData[{
 StyleBox["Authors: ",
  FontWeight->"Bold"],
 "Oleg Antipin, Jahmall Bersini, Jacob Hafjall, Giulia Muco, Francesco Sannino"
}], "Text",
 CellChangeTimes->{{3.99870846022246*^9, 
  3.99870848491357*^9}},ExpressionUUID->"f1e5ff6b-aa87-430b-b029-\
1bea9aff197c"],

Cell["\<\
In this file we present high order perturbative results left out of the main \
text.\
\>", "Text",
 CellChangeTimes->{{3.998471107840212*^9, 3.998471115413414*^9}, {
  3.9984893904437923`*^9, 
  3.998489412636519*^9}},ExpressionUUID->"85c8cfe6-04f4-41bd-9862-\
20292658faa2"],

Cell["\<\

Notation:\
\>", "Text",
 CellChangeTimes->{{3.9984828179791183`*^9, 3.998482819609674*^9}, 
   3.99870851986915*^9},ExpressionUUID->"3f395705-c54c-4188-b963-\
b548ecb27311"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"NN", " ", "==", " ", 
   RowBox[{"4", " ", 
    SubscriptBox["N", "f"]}]}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"Called", " ", "N", " ", "in", " ", "the", " ", "paper"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  SubscriptBox["\[Delta]", 
   RowBox[{"i", ",", "l"}]], " ", "==", " ", 
  FractionBox[
   SubscriptBox["\[Nu]", 
    RowBox[{"i", ",", "l"}]], "T"], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
   "Quantities", " ", "added", " ", "to", " ", "ground", " ", "state", " ", 
    "dimension", " ", "to", " ", "compute", " ", "excited", " ", "states"}], 
   "*)"}]}]}], "Input",
 CellChangeTimes->{{3.998482821140761*^9, 3.9984828243317347`*^9}, {
   3.998482985911304*^9, 3.9984830028519497`*^9}, {3.9984830663073053`*^9, 
   3.998483106174749*^9}, {3.9984831464714737`*^9, 3.998483161586426*^9}, 
   3.998708516871538*^9, {3.9987085959370193`*^9, 
   3.998708597603191*^9}},ExpressionUUID->"5ce8bc39-7f0d-4b18-92a8-\
a93ea527ba08"],

Cell["\<\
The expression for scaling dimensions computed semiclassically to \
next-to-leading-order then takes the form\
\>", "Text",
 CellChangeTimes->{{3.9987085231998987`*^9, 
  3.9987085630230293`*^9}},ExpressionUUID->"d11ddf6d-de99-4c82-b63f-\
74b95e913b2d"],

Cell[BoxData[
 RowBox[{
  SubscriptBox["\[CapitalDelta]", 
   RowBox[{"n", ",", 
    SubscriptBox["q", "l"]}]], "=", " ", 
  RowBox[{
   SubscriptBox["\[CapitalDelta]", "n"], "+", 
   RowBox[{
    UnderscriptBox["\[Sum]", 
     RowBox[{"i", ",", "l"}]], 
    RowBox[{
     SubscriptBox["q", 
      RowBox[{"i", ",", "l"}]], " ", 
     SubscriptBox["\[Delta]", 
      RowBox[{"i", ",", "l"}]]}]}]}]}]], "Input",
 CellChangeTimes->{{3.998708563661072*^9, 
  3.998708600949904*^9}},ExpressionUUID->"a9cf7fca-634a-47ec-a1a8-\
afbe80709e8d"],

Cell[CellGroupData[{

Cell["Gross-Neveu-Yukawa Model", "Section",
 CellChangeTimes->{{3.998482796404142*^9, 3.998482802366078*^9}, {
  3.998485988768618*^9, 
  3.998485989355399*^9}},ExpressionUUID->"c4fd3349-c321-40d3-b33f-\
986f715e619c"],

Cell[CellGroupData[{

Cell[TextData[{
 "General ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["N", "f"], TraditionalForm]],ExpressionUUID->
  "e8b2e384-b988-4892-9e04-b23c582811d5"]
}], "Subsection",
 CellChangeTimes->{{3.998482807416552*^9, 
  3.998482833068076*^9}},ExpressionUUID->"febbf63c-9bc5-486b-88df-\
82232c96d507"],

Cell["Four-loop ground state dimension", "Text",
 CellChangeTimes->{{3.998483295023171*^9, 
  3.998483302345438*^9}},ExpressionUUID->"f1ac4287-85d5-49cb-9bf7-\
1048b0c4a297"],

Cell[BoxData[
 RowBox[{"\[CapitalDelta]n", "=", 
  RowBox[{"n", "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"6", "-", "NN", "+", 
          SqrtBox[
           RowBox[{"36", "+", 
            RowBox[{"NN", " ", 
             RowBox[{"(", 
              RowBox[{"132", "+", "NN"}], ")"}]}]}]]}], ")"}], " ", "n"}], 
       RowBox[{"12", " ", 
        RowBox[{"(", 
         RowBox[{"6", "+", "NN"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "42"}], "+", "NN", "-", 
         SqrtBox[
          RowBox[{"36", "+", 
           RowBox[{"NN", " ", 
            RowBox[{"(", 
             RowBox[{"132", "+", "NN"}], ")"}]}]}]]}], ")"}], 
       RowBox[{"12", " ", 
        RowBox[{"(", 
         RowBox[{"6", "+", "NN"}], ")"}]}]]}], ")"}], 
    RowBox[{"(", 
     RowBox[{"\[Epsilon]", " ", "n"}], ")"}]}], " ", "+", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"17", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"NN", " ", 
            RowBox[{"(", 
             RowBox[{"60", "+", "NN", "-", 
              SqrtBox[
               RowBox[{"36", "+", 
                RowBox[{"NN", " ", 
                 RowBox[{"(", 
                  RowBox[{"132", "+", "NN"}], ")"}]}]}]]}], ")"}]}], "+", 
           RowBox[{"6", " ", 
            RowBox[{"(", 
             RowBox[{"6", "+", 
              SqrtBox[
               RowBox[{"36", "+", 
                RowBox[{"NN", " ", 
                 RowBox[{"(", 
                  RowBox[{"132", "+", "NN"}], ")"}]}]}]]}], ")"}]}]}], ")"}], 
         " ", "n"}], 
        RowBox[{"648", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"6", "+", "NN"}], ")"}], "2"]}]]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"7776", " ", 
          RowBox[{"(", 
           RowBox[{"6", "+", 
            SqrtBox[
             RowBox[{"36", "+", 
              RowBox[{"NN", " ", 
               RowBox[{"(", 
                RowBox[{"132", "+", "NN"}], ")"}]}]}]]}], ")"}]}], "+", 
         RowBox[{"NN", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"9", " ", 
             RowBox[{"(", 
              RowBox[{"8610", "+", 
               RowBox[{"1327", " ", 
                SqrtBox[
                 RowBox[{"36", "+", 
                  RowBox[{"NN", " ", 
                   RowBox[{"(", 
                    RowBox[{"132", "+", "NN"}], ")"}]}]}]]}]}], ")"}]}], "+", 
            
            RowBox[{"NN", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"17", " ", "NN", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "315"}], "-", 
                  RowBox[{"2", " ", "NN"}], "+", 
                  RowBox[{"2", " ", 
                   SqrtBox[
                    RowBox[{"36", "+", 
                    RowBox[{"NN", " ", 
                    RowBox[{"(", 
                    RowBox[{"132", "+", "NN"}], ")"}]}]}]]}]}], ")"}]}], "+", 
               
               RowBox[{"3", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3879"}], "+", 
                  RowBox[{"497", " ", 
                   SqrtBox[
                    RowBox[{"36", "+", 
                    RowBox[{"NN", " ", 
                    RowBox[{"(", 
                    RowBox[{"132", "+", "NN"}], ")"}]}]}]]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"324", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"6", "+", "NN"}], ")"}], "3"], " ", 
         SqrtBox[
          RowBox[{"36", "+", 
           RowBox[{"NN", " ", 
            RowBox[{"(", 
             RowBox[{"132", "+", "NN"}], ")"}]}]}]]}], ")"}]}]}], ")"}], " ", 
    
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"\[Epsilon]", " ", "n"}], ")"}], "2"]}], " ", "+", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"125", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"36", " ", 
           RowBox[{"(", 
            RowBox[{"6", "+", 
             SqrtBox[
              RowBox[{"36", "+", 
               RowBox[{"NN", " ", 
                RowBox[{"(", 
                 RowBox[{"132", "+", "NN"}], ")"}]}]}]]}], ")"}]}], "+", 
          RowBox[{"NN", " ", 
           RowBox[{"(", 
            RowBox[{"540", "+", 
             RowBox[{"24", " ", 
              SqrtBox[
               RowBox[{"36", "+", 
                RowBox[{"NN", " ", 
                 RowBox[{"(", 
                  RowBox[{"132", "+", "NN"}], ")"}]}]}]]}], "+", 
             RowBox[{"NN", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "90"}], "-", "NN", "+", 
                SqrtBox[
                 RowBox[{"36", "+", 
                  RowBox[{"NN", " ", 
                   RowBox[{"(", 
                    RowBox[{"132", "+", "NN"}], ")"}]}]}]]}], ")"}]}]}], 
            ")"}]}]}], ")"}], " ", "n"}], 
       RowBox[{"7776", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"6", "+", "NN"}], ")"}], "3"]}]], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"209952", " ", 
         SuperscriptBox["NN", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"6", "+", "NN"}], ")"}], "4"], " ", 
         SqrtBox[
          RowBox[{"36", "+", 
           RowBox[{"NN", " ", 
            RowBox[{"(", 
             RowBox[{"132", "+", "NN"}], ")"}]}]}]]}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "38880"}], " ", 
          RowBox[{"(", 
           RowBox[{"6", "+", 
            SqrtBox[
             RowBox[{"36", "+", 
              RowBox[{"NN", " ", 
               RowBox[{"(", 
                RowBox[{"132", "+", "NN"}], ")"}]}]}]]}], ")"}]}], "-", 
         RowBox[{"NN", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"38880", " ", 
             RowBox[{"(", 
              RowBox[{"53", "+", 
               RowBox[{"7", " ", 
                SqrtBox[
                 RowBox[{"36", "+", 
                  RowBox[{"NN", " ", 
                   RowBox[{"(", 
                    RowBox[{"132", "+", "NN"}], ")"}]}]}]]}]}], ")"}]}], "+", 
            
            RowBox[{"NN", " ", 
             RowBox[{"(", 
              RowBox[{"193258224", "+", 
               RowBox[{"684819360", " ", "NN"}], "+", 
               RowBox[{"414946980", " ", 
                SuperscriptBox["NN", "2"]}], "+", 
               RowBox[{"51879378", " ", 
                SuperscriptBox["NN", "3"]}], "+", 
               RowBox[{"2751931", " ", 
                SuperscriptBox["NN", "4"]}], "+", 
               RowBox[{"16812", " ", 
                SuperscriptBox["NN", "5"]}], "+", 
               RowBox[{"31775544", " ", 
                SqrtBox[
                 RowBox[{"36", "+", 
                  RowBox[{"NN", " ", 
                   RowBox[{"(", 
                    RowBox[{"132", "+", "NN"}], ")"}]}]}]]}], "+", 
               RowBox[{"56332836", " ", "NN", " ", 
                SqrtBox[
                 RowBox[{"36", "+", 
                  RowBox[{"NN", " ", 
                   RowBox[{"(", 
                    RowBox[{"132", "+", "NN"}], ")"}]}]}]]}], "-", 
               RowBox[{"374220", " ", 
                SuperscriptBox["NN", "2"], " ", 
                SqrtBox[
                 RowBox[{"36", "+", 
                  RowBox[{"NN", " ", 
                   RowBox[{"(", 
                    RowBox[{"132", "+", "NN"}], ")"}]}]}]]}], "-", 
               RowBox[{"1642339", " ", 
                SuperscriptBox["NN", "3"], " ", 
                SqrtBox[
                 RowBox[{"36", "+", 
                  RowBox[{"NN", " ", 
                   RowBox[{"(", 
                    RowBox[{"132", "+", "NN"}], ")"}]}]}]]}], "-", 
               RowBox[{"16812", " ", 
                SuperscriptBox["NN", "4"], " ", 
                SqrtBox[
                 RowBox[{"36", "+", 
                  RowBox[{"NN", " ", 
                   RowBox[{"(", 
                    RowBox[{"132", "+", "NN"}], ")"}]}]}]]}], "-", 
               RowBox[{"3888", " ", 
                RowBox[{"(", 
                 RowBox[{"6", "+", "NN"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"432", " ", 
                   RowBox[{"(", 
                    RowBox[{"6", "+", 
                    SqrtBox[
                    RowBox[{"36", "+", 
                    RowBox[{"NN", " ", 
                    RowBox[{"(", 
                    RowBox[{"132", "+", "NN"}], ")"}]}]}]]}], ")"}]}], "+", 
                  RowBox[{"NN", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"54", " ", 
                    RowBox[{"(", 
                    RowBox[{"226", "+", 
                    RowBox[{"7", " ", 
                    SqrtBox[
                    RowBox[{"36", "+", 
                    RowBox[{"NN", " ", 
                    RowBox[{"(", 
                    RowBox[{"132", "+", "NN"}], ")"}]}]}]]}]}], ")"}]}], "+", 
                    
                    RowBox[{"NN", " ", 
                    RowBox[{"(", 
                    RowBox[{"10044", "-", 
                    RowBox[{"207", " ", 
                    SqrtBox[
                    RowBox[{"36", "+", 
                    RowBox[{"NN", " ", 
                    RowBox[{"(", 
                    RowBox[{"132", "+", "NN"}], ")"}]}]}]]}], "+", 
                    RowBox[{"NN", " ", 
                    RowBox[{"(", 
                    RowBox[{"339", "+", 
                    RowBox[{"2", " ", "NN"}], "-", 
                    RowBox[{"2", " ", 
                    SqrtBox[
                    RowBox[{"36", "+", 
                    RowBox[{"NN", " ", 
                    RowBox[{"(", 
                    RowBox[{"132", "+", "NN"}], ")"}]}]}]]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}], " ", 
                RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
        ")"}]}]}], ")"}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"\[Epsilon]", " ", "n"}], ")"}], "3"]}], " ", "+", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"279936", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"6", "+", "NN"}], ")"}], "4"]}]], 
        RowBox[{"3563", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"216", " ", 
            RowBox[{"(", 
             RowBox[{"6", "+", 
              SqrtBox[
               RowBox[{"36", "+", 
                RowBox[{"NN", " ", 
                 RowBox[{"(", 
                  RowBox[{"132", "+", "NN"}], ")"}]}]}]]}], ")"}]}], "+", 
           RowBox[{"NN", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"108", " ", 
               RowBox[{"(", 
                RowBox[{"40", "+", 
                 RowBox[{"3", " ", 
                  SqrtBox[
                   RowBox[{"36", "+", 
                    RowBox[{"NN", " ", 
                    RowBox[{"(", 
                    RowBox[{"132", "+", "NN"}], ")"}]}]}]]}]}], ")"}]}], "+", 
              
              RowBox[{"NN", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"NN", " ", 
                  RowBox[{"(", 
                   RowBox[{"120", "+", "NN", "-", 
                    SqrtBox[
                    RowBox[{"36", "+", 
                    RowBox[{"NN", " ", 
                    RowBox[{"(", 
                    RowBox[{"132", "+", "NN"}], ")"}]}]}]]}], ")"}]}], "-", 
                 RowBox[{"54", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "20"}], "+", 
                    SqrtBox[
                    RowBox[{"36", "+", 
                    RowBox[{"NN", " ", 
                    RowBox[{"(", 
                    RowBox[{"132", "+", "NN"}], ")"}]}]}]]}], ")"}]}]}], 
                ")"}]}]}], ")"}]}]}], ")"}], " ", "n"}]}]}], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"68024448", " ", 
         SuperscriptBox["NN", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"6", "+", "NN"}], ")"}], "5"], " ", 
         SqrtBox[
          RowBox[{"36", "+", 
           RowBox[{"NN", " ", 
            RowBox[{"(", 
             RowBox[{"132", "+", "NN"}], ")"}]}]}]]}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2799360", " ", 
          RowBox[{"(", 
           RowBox[{"6", "+", 
            SqrtBox[
             RowBox[{"36", "+", 
              RowBox[{"NN", " ", 
               RowBox[{"(", 
                RowBox[{"132", "+", "NN"}], ")"}]}]}]]}], ")"}]}], "+", 
         RowBox[{"NN", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"233280", " ", 
             RowBox[{"(", 
              RowBox[{"918", "+", 
               RowBox[{"131", " ", 
                SqrtBox[
                 RowBox[{"36", "+", 
                  RowBox[{"NN", " ", 
                   RowBox[{"(", 
                    RowBox[{"132", "+", "NN"}], ")"}]}]}]]}]}], ")"}]}], "+", 
            
            RowBox[{"NN", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"233280", " ", 
                RowBox[{"(", 
                 RowBox[{"7363", "+", 
                  RowBox[{"1007", " ", 
                   SqrtBox[
                    RowBox[{"36", "+", 
                    RowBox[{"NN", " ", 
                    RowBox[{"(", 
                    RowBox[{"132", "+", "NN"}], ")"}]}]}]]}]}], ")"}]}], "+", 
               
               RowBox[{"NN", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"6480", " ", 
                   RowBox[{"(", 
                    RowBox[{"1364646", "+", 
                    RowBox[{"167519", " ", 
                    SqrtBox[
                    RowBox[{"36", "+", 
                    RowBox[{"NN", " ", 
                    RowBox[{"(", 
                    RowBox[{"132", "+", "NN"}], ")"}]}]}]]}]}], ")"}]}], "+", 
                  
                  RowBox[{"NN", " ", 
                   RowBox[{"(", 
                    RowBox[{"421676768592", "+", 
                    RowBox[{"1834285272984", " ", "NN"}], "+", 
                    RowBox[{"1688771758788", " ", 
                    SuperscriptBox["NN", "2"]}], "-", 
                    RowBox[{"5501514078", " ", 
                    SuperscriptBox["NN", "3"]}], "-", 
                    RowBox[{"42636080887", " ", 
                    SuperscriptBox["NN", "4"]}], "-", 
                    RowBox[{"1095079581", " ", 
                    SuperscriptBox["NN", "5"]}], "-", 
                    RowBox[{"5666598", " ", 
                    SuperscriptBox["NN", "6"]}], "+", 
                    RowBox[{"68607050112", " ", 
                    SqrtBox[
                    RowBox[{"36", "+", 
                    RowBox[{"NN", " ", 
                    RowBox[{"(", 
                    RowBox[{"132", "+", "NN"}], ")"}]}]}]]}], "+", 
                    RowBox[{"182104927812", " ", "NN", " ", 
                    SqrtBox[
                    RowBox[{"36", "+", 
                    RowBox[{"NN", " ", 
                    RowBox[{"(", 
                    RowBox[{"132", "+", "NN"}], ")"}]}]}]]}], "+", 
                    RowBox[{"61527311844", " ", 
                    SuperscriptBox["NN", "2"], " ", 
                    SqrtBox[
                    RowBox[{"36", "+", 
                    RowBox[{"NN", " ", 
                    RowBox[{"(", 
                    RowBox[{"132", "+", "NN"}], ")"}]}]}]]}], "+", 
                    RowBox[{"7284381109", " ", 
                    SuperscriptBox["NN", "3"], " ", 
                    SqrtBox[
                    RowBox[{"36", "+", 
                    RowBox[{"NN", " ", 
                    RowBox[{"(", 
                    RowBox[{"132", "+", "NN"}], ")"}]}]}]]}], "+", 
                    RowBox[{"721084113", " ", 
                    SuperscriptBox["NN", "4"], " ", 
                    SqrtBox[
                    RowBox[{"36", "+", 
                    RowBox[{"NN", " ", 
                    RowBox[{"(", 
                    RowBox[{"132", "+", "NN"}], ")"}]}]}]]}], "+", 
                    RowBox[{"5666598", " ", 
                    SuperscriptBox["NN", "5"], " ", 
                    SqrtBox[
                    RowBox[{"36", "+", 
                    RowBox[{"NN", " ", 
                    RowBox[{"(", 
                    RowBox[{"132", "+", "NN"}], ")"}]}]}]]}], "-", 
                    RowBox[{"52488", " ", 
                    RowBox[{"(", 
                    RowBox[{"6", "+", "NN"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"37584", " ", 
                    RowBox[{"(", 
                    RowBox[{"6", "+", 
                    SqrtBox[
                    RowBox[{"36", "+", 
                    RowBox[{"NN", " ", 
                    RowBox[{"(", 
                    RowBox[{"132", "+", "NN"}], ")"}]}]}]]}], ")"}]}], "+", 
                    RowBox[{"NN", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"216", " ", 
                    RowBox[{"(", 
                    RowBox[{"4656", "+", 
                    RowBox[{"433", " ", 
                    SqrtBox[
                    RowBox[{"36", "+", 
                    RowBox[{"NN", " ", 
                    RowBox[{"(", 
                    RowBox[{"132", "+", "NN"}], ")"}]}]}]]}]}], ")"}]}], "+", 
                    
                    RowBox[{"NN", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"216", " ", 
                    RowBox[{"(", 
                    RowBox[{"2777", "+", 
                    RowBox[{"275", " ", 
                    SqrtBox[
                    RowBox[{"36", "+", 
                    RowBox[{"NN", " ", 
                    RowBox[{"(", 
                    RowBox[{"132", "+", "NN"}], ")"}]}]}]]}]}], ")"}]}], "+", 
                    
                    RowBox[{"NN", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"NN", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4764"}], "-", 
                    RowBox[{"23", " ", "NN"}], "+", 
                    RowBox[{"23", " ", 
                    SqrtBox[
                    RowBox[{"36", "+", 
                    RowBox[{"NN", " ", 
                    RowBox[{"(", 
                    RowBox[{"132", "+", "NN"}], ")"}]}]}]]}]}], ")"}]}], "+", 
                    
                    RowBox[{"6", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "37326"}], "+", 
                    RowBox[{"541", " ", 
                    SqrtBox[
                    RowBox[{"36", "+", 
                    RowBox[{"NN", " ", 
                    RowBox[{"(", 
                    RowBox[{"132", "+", "NN"}], ")"}]}]}]]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
                    RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
                    RowBox[{"2099520", " ", 
                    RowBox[{"(", 
                    RowBox[{"6", "+", "NN"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"1296", " ", 
                    RowBox[{"(", 
                    RowBox[{"6", "+", 
                    SqrtBox[
                    RowBox[{"36", "+", 
                    RowBox[{"NN", " ", 
                    RowBox[{"(", 
                    RowBox[{"132", "+", "NN"}], ")"}]}]}]]}], ")"}]}], "+", 
                    RowBox[{"NN", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"216", " ", 
                    RowBox[{"(", 
                    RowBox[{"195", "+", 
                    RowBox[{"14", " ", 
                    SqrtBox[
                    RowBox[{"36", "+", 
                    RowBox[{"NN", " ", 
                    RowBox[{"(", 
                    RowBox[{"132", "+", "NN"}], ")"}]}]}]]}]}], ")"}]}], "+", 
                    
                    RowBox[{"NN", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"54", " ", 
                    RowBox[{"(", 
                    RowBox[{"892", "+", 
                    RowBox[{"19", " ", 
                    SqrtBox[
                    RowBox[{"36", "+", 
                    RowBox[{"NN", " ", 
                    RowBox[{"(", 
                    RowBox[{"132", "+", "NN"}], ")"}]}]}]]}]}], ")"}]}], "-", 
                    
                    RowBox[{"NN", " ", 
                    RowBox[{"(", 
                    RowBox[{"6786", "-", 
                    RowBox[{"120", " ", 
                    SqrtBox[
                    RowBox[{"36", "+", 
                    RowBox[{"NN", " ", 
                    RowBox[{"(", 
                    RowBox[{"132", "+", "NN"}], ")"}]}]}]]}], "+", 
                    RowBox[{"NN", " ", 
                    RowBox[{"(", 
                    RowBox[{"186", "+", "NN", "-", 
                    SqrtBox[
                    RowBox[{"36", "+", 
                    RowBox[{"NN", " ", 
                    RowBox[{"(", 
                    RowBox[{"132", "+", "NN"}], ")"}]}]}]]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
                    RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}]}], ")"}]}]}],
               ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"\[Epsilon]", " ", "n"}], ")"}], "4"]}]}]}]], "Input",
 CellChangeTimes->{{3.998483305139933*^9, 3.998483315100163*^9}, {
  3.99848337402308*^9, 3.9984833741763277`*^9}, {3.9984834836061163`*^9, 
  3.998483600650053*^9}, {3.99848387352617*^9, 3.998483875021988*^9}, {
  3.998484615378728*^9, 
  3.998484727379938*^9}},ExpressionUUID->"43550c34-fed7-426d-8712-\
98085ae8dfaf"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.998485512131363*^9},ExpressionUUID->"3d975eef-01cb-4722-9950-\
019c02d0c051"],

Cell["Fluctuations", "Text",
 CellChangeTimes->{{3.998483687554871*^9, 
  3.998483692992584*^9}},ExpressionUUID->"c5924bfc-6646-4b9f-aed8-\
16f22db939ea"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Delta]Bl", " ", "=", " ", 
   RowBox[{"l", "-", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "l"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"6", "-", "NN", "+", 
         SqrtBox[
          RowBox[{"36", "+", 
           RowBox[{"NN", " ", 
            RowBox[{"(", 
             RowBox[{"132", "+", "NN"}], ")"}]}]}]]}], ")"}]}], 
      RowBox[{"6", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "l"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"6", "+", "NN"}], ")"}]}], ")"}]}]], " ", 
     RowBox[{"(", 
      RowBox[{"\[Epsilon]", " ", "n"}], ")"}]}], " ", "+", " ", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "l"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"12", "+", 
         RowBox[{"l", " ", 
          RowBox[{"(", 
           RowBox[{"98", "+", 
            RowBox[{"l", " ", 
             RowBox[{"(", 
              RowBox[{"135", "+", 
               RowBox[{"l", " ", 
                RowBox[{"(", 
                 RowBox[{"78", "+", 
                  RowBox[{"17", " ", "l"}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}],
         ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"6", "-", "NN", "+", 
          SqrtBox[
           RowBox[{"36", "+", 
            RowBox[{"NN", " ", 
             RowBox[{"(", 
              RowBox[{"132", "+", "NN"}], ")"}]}]}]]}], ")"}], "2"]}], 
      RowBox[{"432", " ", "l", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "l"}], ")"}], "3"], " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", "l"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"6", "+", "NN"}], ")"}], "2"]}]], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"\[Epsilon]", " ", "n"}], ")"}], "2"]}], "-", 
    RowBox[{
     FractionBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "72"}], "+", 
          RowBox[{"l", " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", "l"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "276"}], "+", 
             RowBox[{"l", " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", "l"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "597"}], "+", 
                RowBox[{"l", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "463"}], "+", 
                   RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"26", "+", 
                    RowBox[{"5", " ", "l", " ", 
                    RowBox[{"(", 
                    RowBox[{"114", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"91", "+", 
                    RowBox[{"25", " ", "l"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"6", "-", "NN", "+", 
           SqrtBox[
            RowBox[{"36", "+", 
             RowBox[{"NN", " ", 
              RowBox[{"(", 
               RowBox[{"132", "+", "NN"}], ")"}]}]}]]}], ")"}], "3"]}], ")"}], 
      RowBox[{"7776", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["l", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "l"}], ")"}], "5"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"2", "+", "l"}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"6", "+", "NN"}], ")"}], "3"]}], ")"}]}]], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"\[Epsilon]", " ", "n"}], ")"}], "3"]}], "+", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"25920", "+", 
          RowBox[{"l", " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", "l"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"117072", "+", 
             RowBox[{"l", " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", "l"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"236232", "+", 
                RowBox[{"5", " ", "l", " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "+", "l"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"74367", "+", 
                   RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"67951", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3168"}], "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "142696"}], "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "166474"}], "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "36354"}], "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"78928", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"75616", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"27267", "+", 
                    RowBox[{"3563", " ", "l"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"6", "-", "NN", "+", 
           SqrtBox[
            RowBox[{"36", "+", 
             RowBox[{"NN", " ", 
              RowBox[{"(", 
               RowBox[{"132", "+", "NN"}], ")"}]}]}]]}], ")"}], "4"]}], " ", 
       ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"2239488", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "l"}], ")"}], " ", 
        SuperscriptBox["l", "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "l"}], ")"}], "7"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"2", "+", "l"}], ")"}], "3"], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", "l"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"6", "+", "NN"}], ")"}], "4"]}], ")"}]}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"\[Epsilon]", " ", "n"}], ")"}], "4"]}]}]}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Delta]Fl", " ", "=", " ", 
   RowBox[{
    FractionBox["1", "2"], "+", "l", " ", "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", "6"], "-", 
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "l", "+", 
           SuperscriptBox["l", "2"]}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"3", " ", "l"}], "+", 
           SuperscriptBox["l", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"6", "+", "NN"}], ")"}]}]], "-", 
       FractionBox[
        SqrtBox[
         RowBox[{"36", "+", 
          RowBox[{"NN", " ", 
           RowBox[{"(", 
            RowBox[{"132", "+", "NN"}], ")"}]}]}]], 
        RowBox[{"6", " ", 
         RowBox[{"(", 
          RowBox[{"6", "+", "NN"}], ")"}]}]]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"\[Epsilon]", " ", "n"}], ")"}]}], " ", "+", " ", 
    RowBox[{
     RowBox[{
      FractionBox["1", 
       RowBox[{"1296", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"6", "+", "NN"}], ")"}], "2"]}]], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"6", "-", "NN", "+", 
          SqrtBox[
           RowBox[{"36", "+", 
            RowBox[{"NN", " ", 
             RowBox[{"(", 
              RowBox[{"132", "+", "NN"}], ")"}]}]}]]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "75"}], "-", 
         RowBox[{"42", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            FractionBox[
             RowBox[{"36", " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", 
                RowBox[{"2", " ", "l"}]}], ")"}]}], 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "l"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", "l"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"6", "-", "NN", "+", 
                SqrtBox[
                 RowBox[{"36", "+", 
                  RowBox[{"NN", " ", 
                   RowBox[{"(", 
                    RowBox[{"132", "+", "NN"}], ")"}]}]}]]}], ")"}]}]]}], 
           ")"}]}], "+", 
         FractionBox[
          RowBox[{"216", " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{"2", " ", "l"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "12"}], " ", 
              RowBox[{"(", 
               RowBox[{"7", "+", 
                RowBox[{"3", " ", "l", " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "+", "l"}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "l"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", "l"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"11", "+", 
                RowBox[{"5", " ", "l", " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "+", "l"}], ")"}]}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"6", "-", "NN", "+", 
                SqrtBox[
                 RowBox[{"36", "+", 
                  RowBox[{"NN", " ", 
                   RowBox[{"(", 
                    RowBox[{"132", "+", "NN"}], ")"}]}]}]]}], ")"}]}]}], 
            ")"}]}], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "l"}], ")"}], "3"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"2", "+", "l"}], ")"}], "3"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"6", "-", "NN", "+", 
              SqrtBox[
               RowBox[{"36", "+", 
                RowBox[{"NN", " ", 
                 RowBox[{"(", 
                  RowBox[{"132", "+", "NN"}], ")"}]}]}]]}], ")"}], "2"]}]]}], 
        ")"}]}]}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"\[Epsilon]", " ", "n"}], ")"}], "2"]}], " ", "+", " ", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"7776", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"6", "+", "NN"}], ")"}], "3"]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"479", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "6"}], "+", 
          FractionBox[
           RowBox[{"36", "+", 
            RowBox[{"24", " ", "l"}]}], 
           RowBox[{"2", "+", 
            RowBox[{"3", " ", "l"}], "+", 
            SuperscriptBox["l", "2"]}]], "+", "NN", "-", 
          SqrtBox[
           RowBox[{"36", "+", 
            RowBox[{"132", " ", "NN"}], "+", 
            SuperscriptBox["NN", "2"]}]]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"6", "-", "NN", "+", 
           SqrtBox[
            RowBox[{"36", "+", 
             RowBox[{"132", " ", "NN"}], "+", 
             SuperscriptBox["NN", "2"]}]]}], ")"}], "2"]}], "+", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"l", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "l"}], ")"}], "5"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "+", "l"}], ")"}], "5"], " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", "l"}], ")"}]}]], "3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"10368", " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{"2", " ", "l"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"16", "+", 
             RowBox[{"l", " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", "l"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"69", "+", 
                RowBox[{"10", " ", "l", " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "+", "l"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"5", "+", 
                   RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "l"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
            ")"}]}], "-", 
          RowBox[{"144", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "l"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", "l"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{"2", " ", "l"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"16", "+", 
             RowBox[{"l", " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", "l"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"513", "+", 
                RowBox[{"4", " ", "l", " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "+", "l"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"108", "+", 
                   RowBox[{"23", " ", "l", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "l"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
            ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"6", "-", "NN", "+", 
             SqrtBox[
              RowBox[{"36", "+", 
               RowBox[{"132", " ", "NN"}], "+", 
               SuperscriptBox["NN", "2"]}]]}], ")"}]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "l"}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"2", "+", "l"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{"2", " ", "l"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"l", " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", "l"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"569", "+", 
                RowBox[{"2", " ", "l", " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "+", "l"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"259", "+", 
                   RowBox[{"59", " ", "l", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "l"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
            ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"6", "-", "NN", "+", 
              SqrtBox[
               RowBox[{"36", "+", 
                RowBox[{"132", " ", "NN"}], "+", 
                SuperscriptBox["NN", "2"]}]]}], ")"}], "2"]}], "-", 
          RowBox[{"57", " ", "l", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "l"}], ")"}], "5"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"2", "+", "l"}], ")"}], "5"], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", "l"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"6", "-", "NN", "+", 
              SqrtBox[
               RowBox[{"36", "+", 
                RowBox[{"132", " ", "NN"}], "+", 
                SuperscriptBox["NN", "2"]}]]}], ")"}], "3"]}]}], ")"}]}], "+", 
       RowBox[{
        FractionBox["1", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "l"}], ")"}], "3"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "+", "l"}], ")"}], "3"]}]], 
        RowBox[{"21", " ", 
         RowBox[{"(", 
          RowBox[{"6", "-", "NN", "+", 
           SqrtBox[
            RowBox[{"36", "+", 
             RowBox[{"132", " ", "NN"}], "+", 
             SuperscriptBox["NN", "2"]}]]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"25", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "l"}], ")"}], "3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"2", "+", "l"}], ")"}], "3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"6", "-", "NN", "+", 
               SqrtBox[
                RowBox[{"36", "+", 
                 RowBox[{"132", " ", "NN"}], "+", 
                 SuperscriptBox["NN", "2"]}]]}], ")"}], "2"]}], "+", 
           RowBox[{"72", " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"2", " ", "l"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"84", "+", 
              RowBox[{"36", " ", "l", " ", 
               RowBox[{"(", 
                RowBox[{"3", "+", "l"}], ")"}]}], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", "l"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"2", "+", "l"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"11", "+", 
                 RowBox[{"5", " ", "l", " ", 
                  RowBox[{"(", 
                   RowBox[{"3", "+", "l"}], ")"}]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"6", "-", "NN", "+", 
                 SqrtBox[
                  RowBox[{"36", "+", 
                   RowBox[{"132", " ", "NN"}], "+", 
                   SuperscriptBox["NN", "2"]}]]}], ")"}]}]}], ")"}]}]}], 
          ")"}]}]}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"\[Epsilon]", " ", "n"}], ")"}], "3"]}], " ", "+", " ", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"2239488", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"6", "+", "NN"}], ")"}], "4"]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"90980", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"6", "-", "NN", "+", 
           SqrtBox[
            RowBox[{"36", "+", 
             RowBox[{"132", " ", "NN"}], "+", 
             SuperscriptBox["NN", "2"]}]]}], ")"}], "3"], " ", 
        RowBox[{"(", 
         RowBox[{"6", "-", 
          FractionBox[
           RowBox[{"12", " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"2", " ", "l"}]}], ")"}]}], 
           RowBox[{"2", "+", 
            RowBox[{"3", " ", "l"}], "+", 
            SuperscriptBox["l", "2"]}]], "-", "NN", "+", 
          SqrtBox[
           RowBox[{"36", "+", 
            RowBox[{"132", " ", "NN"}], "+", 
            SuperscriptBox["NN", "2"]}]]}], ")"}]}], "-", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"l", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "l"}], ")"}], "5"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "+", "l"}], ")"}], "5"], " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", "l"}], ")"}]}]], "1512", " ", 
        RowBox[{"(", 
         RowBox[{"6", "-", "NN", "+", 
          SqrtBox[
           RowBox[{"36", "+", 
            RowBox[{"132", " ", "NN"}], "+", 
            SuperscriptBox["NN", "2"]}]]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"10368", " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{"2", " ", "l"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"16", "+", 
             RowBox[{"l", " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", "l"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"69", "+", 
                RowBox[{"10", " ", "l", " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "+", "l"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"5", "+", 
                   RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "l"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
            ")"}]}], "-", 
          RowBox[{"144", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "l"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", "l"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{"2", " ", "l"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"16", "+", 
             RowBox[{"l", " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", "l"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"513", "+", 
                RowBox[{"4", " ", "l", " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "+", "l"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"108", "+", 
                   RowBox[{"23", " ", "l", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "l"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
            ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"6", "-", "NN", "+", 
             SqrtBox[
              RowBox[{"36", "+", 
               RowBox[{"132", " ", "NN"}], "+", 
               SuperscriptBox["NN", "2"]}]]}], ")"}]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "l"}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"2", "+", "l"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{"2", " ", "l"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"l", " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", "l"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"569", "+", 
                RowBox[{"2", " ", "l", " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "+", "l"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"259", "+", 
                   RowBox[{"59", " ", "l", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "l"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
            ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"6", "-", "NN", "+", 
              SqrtBox[
               RowBox[{"36", "+", 
                RowBox[{"132", " ", "NN"}], "+", 
                SuperscriptBox["NN", "2"]}]]}], ")"}], "2"]}], "-", 
          RowBox[{"57", " ", "l", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "l"}], ")"}], "5"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"2", "+", "l"}], ")"}], "5"], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", "l"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"6", "-", "NN", "+", 
              SqrtBox[
               RowBox[{"36", "+", 
                RowBox[{"132", " ", "NN"}], "+", 
                SuperscriptBox["NN", "2"]}]]}], ")"}], "3"]}]}], ")"}]}], "-", 
       RowBox[{
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["l", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "l"}], ")"}], "7"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "+", "l"}], ")"}], "7"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"3", "+", "l"}], ")"}], "2"]}]], "3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"1492992", " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{"2", " ", "l"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1152", "+", 
             RowBox[{"l", " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", "l"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"3520", "+", 
                RowBox[{"7", " ", "l", " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "+", "l"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"793", "+", 
                   RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "l"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"591", "+", 
                    RowBox[{"25", " ", "l", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "l"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"8", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "l"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                  ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
          RowBox[{"82944", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "l"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", "l"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{"2", " ", "l"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1152", "+", 
             RowBox[{"l", " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", "l"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"4096", "+", 
                RowBox[{"l", " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "+", "l"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"10089", "+", 
                   RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "l"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"9297", "+", 
                    RowBox[{"5", " ", "l", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "l"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"700", "+", 
                    RowBox[{"93", " ", "l", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "l"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                  ")"}]}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"6", "-", "NN", "+", 
             SqrtBox[
              RowBox[{"36", "+", 
               RowBox[{"132", " ", "NN"}], "+", 
               SuperscriptBox["NN", "2"]}]]}], ")"}]}], "+", 
          RowBox[{"576", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "l"}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"2", "+", "l"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{"2", " ", "l"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1872", "+", 
             RowBox[{"l", " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", "l"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"6152", "+", 
                RowBox[{"l", " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "+", "l"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"59998", "+", 
                   RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "l"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"72307", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "l"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"30479", "+", 
                    RowBox[{"4323", " ", "l", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "l"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                  ")"}]}]}], ")"}]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"6", "-", "NN", "+", 
              SqrtBox[
               RowBox[{"36", "+", 
                RowBox[{"132", " ", "NN"}], "+", 
                SuperscriptBox["NN", "2"]}]]}], ")"}], "2"]}], "-", 
          RowBox[{"16", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "l"}], ")"}], "3"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"2", "+", "l"}], ")"}], "3"], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{"2", " ", "l"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"216", "+", 
             RowBox[{"l", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "l"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", "l"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", "l"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"312", "+", 
                RowBox[{"l", " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "+", "l"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"39620", "+", 
                   RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "l"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"34367", "+", 
                    RowBox[{"7511", " ", "l", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "l"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
               ")"}]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"6", "-", "NN", "+", 
              SqrtBox[
               RowBox[{"36", "+", 
                RowBox[{"132", " ", "NN"}], "+", 
                SuperscriptBox["NN", "2"]}]]}], ")"}], "3"]}], "+", 
          RowBox[{"6483", " ", 
           SuperscriptBox["l", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "l"}], ")"}], "7"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"2", "+", "l"}], ")"}], "7"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"3", "+", "l"}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"6", "-", "NN", "+", 
              SqrtBox[
               RowBox[{"36", "+", 
                RowBox[{"132", " ", "NN"}], "+", 
                SuperscriptBox["NN", "2"]}]]}], ")"}], "4"]}]}], ")"}]}], "+", 
       RowBox[{"5596", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"6", "-", "NN", "+", 
           SqrtBox[
            RowBox[{"36", "+", 
             RowBox[{"132", " ", "NN"}], "+", 
             SuperscriptBox["NN", "2"]}]]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "25"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"6", "-", "NN", "+", 
              SqrtBox[
               RowBox[{"36", "+", 
                RowBox[{"132", " ", "NN"}], "+", 
                SuperscriptBox["NN", "2"]}]]}], ")"}], "2"]}], "-", 
          FractionBox[
           RowBox[{"72", " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"2", " ", "l"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"84", "+", 
              RowBox[{"36", " ", "l", " ", 
               RowBox[{"(", 
                RowBox[{"3", "+", "l"}], ")"}]}], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", "l"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"2", "+", "l"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"11", "+", 
                 RowBox[{"5", " ", "l", " ", 
                  RowBox[{"(", 
                   RowBox[{"3", "+", "l"}], ")"}]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"6", "-", "NN", "+", 
                 SqrtBox[
                  RowBox[{"36", "+", 
                   RowBox[{"132", " ", "NN"}], "+", 
                   SuperscriptBox["NN", "2"]}]]}], ")"}]}]}], ")"}]}], 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "l"}], ")"}], "3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"2", "+", "l"}], ")"}], "3"]}]]}], ")"}]}]}], ")"}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"\[Epsilon]", " ", "n"}], ")"}], "4"]}]}]}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"\[Delta]F0", " ", "=", " ", 
  RowBox[{
   FractionBox["1", "2"], "+", 
   RowBox[{
    FractionBox[
     RowBox[{"(", 
      RowBox[{"12", "+", "NN", "-", 
       SqrtBox[
        RowBox[{"36", "+", 
         RowBox[{"NN", " ", 
          RowBox[{"(", 
           RowBox[{"132", "+", "NN"}], ")"}]}]}]]}], ")"}], 
     RowBox[{"6", " ", 
      RowBox[{"(", 
       RowBox[{"6", "+", "NN"}], ")"}]}]], 
    RowBox[{"(", 
     RowBox[{"\[Epsilon]", " ", "n"}], ")"}]}], " ", "+", " ", 
   RowBox[{
    FractionBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "30"}], " ", 
        RowBox[{"(", 
         RowBox[{"6", "+", 
          SqrtBox[
           RowBox[{"36", "+", 
            RowBox[{"NN", " ", 
             RowBox[{"(", 
              RowBox[{"132", "+", "NN"}], ")"}]}]}]]}], ")"}]}], "+", 
       RowBox[{"NN", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2928"}], "+", 
          RowBox[{"62", " ", 
           SqrtBox[
            RowBox[{"36", "+", 
             RowBox[{"NN", " ", 
              RowBox[{"(", 
               RowBox[{"132", "+", "NN"}], ")"}]}]}]]}], "+", 
          RowBox[{"NN", " ", 
           RowBox[{"(", 
            RowBox[{"3304", "+", 
             RowBox[{"51", " ", "NN"}], "-", 
             RowBox[{"51", " ", 
              SqrtBox[
               RowBox[{"36", "+", 
                RowBox[{"NN", " ", 
                 RowBox[{"(", 
                  RowBox[{"132", "+", "NN"}], ")"}]}]}]]}]}], ")"}]}]}], 
         ")"}]}]}], ")"}], 
     RowBox[{"648", " ", "NN", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"6", "+", "NN"}], ")"}], "2"]}]], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"\[Epsilon]", " ", "n"}], ")"}], "2"]}], " ", "+", " ", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"104976", " ", 
      SuperscriptBox["NN", "3"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"6", "+", "NN"}], ")"}], "3"]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"540", " ", 
       RowBox[{"(", 
        RowBox[{"6", "+", 
         SqrtBox[
          RowBox[{"36", "+", 
           RowBox[{"NN", " ", 
            RowBox[{"(", 
             RowBox[{"132", "+", "NN"}], ")"}]}]}]]}], ")"}]}], "+", 
      RowBox[{"5", " ", "NN", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"108", " ", 
          RowBox[{"(", 
           RowBox[{"41", "+", 
            RowBox[{"5", " ", 
             SqrtBox[
              RowBox[{"36", "+", 
               RowBox[{"NN", " ", 
                RowBox[{"(", 
                 RowBox[{"132", "+", "NN"}], ")"}]}]}]]}]}], ")"}]}], "+", 
         RowBox[{"NN", " ", 
          RowBox[{"(", 
           RowBox[{"47196", "+", 
            RowBox[{"7056", " ", 
             SqrtBox[
              RowBox[{"36", "+", 
               RowBox[{"NN", " ", 
                RowBox[{"(", 
                 RowBox[{"132", "+", "NN"}], ")"}]}]}]]}], "+", 
            RowBox[{"NN", " ", 
             RowBox[{"(", 
              RowBox[{"430872", "+", 
               RowBox[{"11737", " ", 
                SqrtBox[
                 RowBox[{"36", "+", 
                  RowBox[{"NN", " ", 
                   RowBox[{"(", 
                    RowBox[{"132", "+", "NN"}], ")"}]}]}]]}], "+", 
               RowBox[{"NN", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "337897"}], "-", 
                  RowBox[{"39240", " ", 
                   SqrtBox[
                    RowBox[{"36", "+", 
                    RowBox[{"NN", " ", 
                    RowBox[{"(", 
                    RowBox[{"132", "+", "NN"}], ")"}]}]}]]}], "+", 
                  RowBox[{"90", " ", "NN", " ", 
                   RowBox[{"(", 
                    RowBox[{"1426", "+", 
                    RowBox[{"15", " ", "NN"}], "-", 
                    RowBox[{"15", " ", 
                    SqrtBox[
                    RowBox[{"36", "+", 
                    RowBox[{"NN", " ", 
                    RowBox[{"(", 
                    RowBox[{"132", "+", "NN"}], ")"}]}]}]]}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"\[Epsilon]", " ", "n"}], ")"}], "3"]}], " ", "+", " ", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"68024448", " ", 
      SuperscriptBox["NN", "5"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"6", "+", "NN"}], ")"}], "4"]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "77760"}], " ", 
       RowBox[{"(", 
        RowBox[{"6", "+", 
         SqrtBox[
          RowBox[{"36", "+", 
           RowBox[{"NN", " ", 
            RowBox[{"(", 
             RowBox[{"132", "+", "NN"}], ")"}]}]}]]}], ")"}]}], "+", 
      RowBox[{"NN", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "6480"}], " ", 
          RowBox[{"(", 
           RowBox[{"774", "+", 
            RowBox[{"107", " ", 
             SqrtBox[
              RowBox[{"36", "+", 
               RowBox[{"NN", " ", 
                RowBox[{"(", 
                 RowBox[{"132", "+", "NN"}], ")"}]}]}]]}]}], ")"}]}], "+", 
         RowBox[{"NN", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2160"}], " ", 
             RowBox[{"(", 
              RowBox[{"17739", "+", 
               RowBox[{"2428", " ", 
                SqrtBox[
                 RowBox[{"36", "+", 
                  RowBox[{"NN", " ", 
                   RowBox[{"(", 
                    RowBox[{"132", "+", "NN"}], ")"}]}]}]]}]}], ")"}]}], "+", 
            
            RowBox[{"NN", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "360"}], " ", 
                RowBox[{"(", 
                 RowBox[{"484818", "+", 
                  RowBox[{"56645", " ", 
                   SqrtBox[
                    RowBox[{"36", "+", 
                    RowBox[{"NN", " ", 
                    RowBox[{"(", 
                    RowBox[{"132", "+", "NN"}], ")"}]}]}]]}]}], ")"}]}], "+", 
               
               RowBox[{"NN", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "120"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"9964737", "+", 
                    RowBox[{"1408957", " ", 
                    SqrtBox[
                    RowBox[{"36", "+", 
                    RowBox[{"NN", " ", 
                    RowBox[{"(", 
                    RowBox[{"132", "+", "NN"}], ")"}]}]}]]}]}], ")"}]}], "+", 
                  
                  RowBox[{"NN", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "8398045548"}], "-", 
                    RowBox[{"525967427", " ", 
                    SqrtBox[
                    RowBox[{"36", "+", 
                    RowBox[{"NN", " ", 
                    RowBox[{"(", 
                    RowBox[{"132", "+", "NN"}], ")"}]}]}]]}], "+", 
                    RowBox[{"NN", " ", 
                    RowBox[{"(", 
                    RowBox[{"3205677143", "+", 
                    RowBox[{"941117454", " ", 
                    SqrtBox[
                    RowBox[{"36", "+", 
                    RowBox[{"NN", " ", 
                    RowBox[{"(", 
                    RowBox[{"132", "+", "NN"}], ")"}]}]}]]}], "+", 
                    RowBox[{"81", " ", "NN", " ", 
                    RowBox[{"(", 
                    RowBox[{"81304508", "-", 
                    RowBox[{"3157037", " ", 
                    SqrtBox[
                    RowBox[{"36", "+", 
                    RowBox[{"NN", " ", 
                    RowBox[{"(", 
                    RowBox[{"132", "+", "NN"}], ")"}]}]}]]}], "+", 
                    RowBox[{"NN", " ", 
                    RowBox[{"(", 
                    RowBox[{"6684407", "+", 
                    RowBox[{"53445", " ", "NN"}], "-", 
                    RowBox[{"53445", " ", 
                    SqrtBox[
                    RowBox[{"36", "+", 
                    RowBox[{"NN", " ", 
                    RowBox[{"(", 
                    RowBox[{"132", "+", "NN"}], ")"}]}]}]]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"\[Epsilon]", " ", "n"}], ")"}], "4"]}]}]}]}], "Input",
 CellChangeTimes->{{3.998484107546529*^9, 3.998484234234894*^9}, {
  3.998484282113358*^9, 3.998484304872612*^9}, {3.9984844677493877`*^9, 
  3.998484581540337*^9}},ExpressionUUID->"4020e365-64a7-4dc3-a15e-\
f8e3d0ed50c1"]
}, Closed]],

Cell[CellGroupData[{

Cell["Emergent Supersymmetry", "Subsection",
 CellChangeTimes->{{3.9984851201332197`*^9, 
  3.998485122716601*^9}},ExpressionUUID->"65f4541c-0105-48a7-b7fc-\
e6f6ed435fba"],

Cell["Eight-loop ground state dimension", "Text",
 CellChangeTimes->{{3.9984851943470583`*^9, 
  3.998485206379922*^9}},ExpressionUUID->"a190e641-f1ea-4a04-9a07-\
db2db584a83d"],

Cell[BoxData[
 RowBox[{"\[CapitalDelta]n", "=", " ", 
  RowBox[{"n", " ", "+", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"3", " ", "n"}], "14"], "-", 
      FractionBox["9", "14"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"\[Epsilon]", " ", "n"}], ")"}]}], "+", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"17", " ", "n"}], "196"]}], "+", 
      FractionBox["13", "49"]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"\[Epsilon]", " ", "n"}], ")"}], "2"]}], "+", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"375", " ", "n"}], "5488"], "+", 
      FractionBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2071"}], "+", 
         RowBox[{"752", " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}], "5488"]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"\[Epsilon]", " ", "n"}], ")"}], "3"]}], "+", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"1527", " ", "n"}], "21952"]}], "+", 
      FractionBox[
       RowBox[{"(", 
        RowBox[{"83612", "-", 
         RowBox[{"15656", " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
         RowBox[{"24640", " ", 
          RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}], "153664"]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"\[Epsilon]", " ", "n"}], ")"}], "4"]}], "+", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"12507", " ", "n"}], "153664"], "+", 
      FractionBox[
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1176593"}], "+", 
          RowBox[{"155040", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
          RowBox[{"192000", " ", 
           RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
          RowBox[{"284928", " ", 
           RowBox[{"Zeta", "[", "7", "]"}]}]}], ")"}]}], "4302592"]}], ")"}], 
    " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"\[Epsilon]", " ", "n"}], ")"}], "5"]}], "+", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"3132399", " ", "n"}], "30118144"]}], "+", 
      FractionBox[
       RowBox[{"(", 
        RowBox[{"155142787", "-", 
         RowBox[{"15641408", " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
         RowBox[{"16390272", " ", 
          RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
         RowBox[{"25419520", " ", 
          RowBox[{"Zeta", "[", "7", "]"}]}], "-", 
         RowBox[{"31137792", " ", 
          RowBox[{"Zeta", "[", "9", "]"}]}]}], ")"}], "120472576"]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"\[Epsilon]", " ", "n"}], ")"}], "6"]}], "+", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"238225977", " ", "n"}], "1686616064"], "+", 
      FractionBox[
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "145934855"}], "+", 
          RowBox[{"12655504", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
          RowBox[{"10549984", " ", 
           RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
          RowBox[{"15400784", " ", 
           RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
          RowBox[{"23282560", " ", 
           RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
          RowBox[{"24572416", " ", 
           RowBox[{"Zeta", "[", "11", "]"}]}]}], ")"}]}], "210827008"]}], 
     ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"\[Epsilon]", " ", "n"}], ")"}], "7"]}], "+", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"18945961925", " ", "n"}], "94450499584"]}], "-", 
      FractionBox[
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "53887849363"}], "+", 
          RowBox[{"4179529880", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
          RowBox[{"2977708288", " ", 
           RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
          RowBox[{"3818107968", " ", 
           RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
          RowBox[{"5868778496", " ", 
           RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
          RowBox[{"8247500800", " ", 
           RowBox[{"Zeta", "[", "11", "]"}]}], "+", 
          RowBox[{"7678894080", " ", 
           RowBox[{"Zeta", "[", "13", "]"}]}]}], ")"}]}], "47225249792"]}], 
     ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"\[Epsilon]", " ", "n"}], ")"}], "8"]}]}]}]], "Input",
 CellChangeTimes->{{3.998485282512383*^9, 3.998485315936387*^9}, {
  3.998485353187573*^9, 3.998485454770049*^9}, {3.99848549525152*^9, 
  3.998485496441641*^9}, {3.998485953749639*^9, 3.9984859545800333`*^9}, {
  4.001748820203374*^9, 
  4.001748820317419*^9}},ExpressionUUID->"3b7a570f-67f8-49fe-a9cc-\
a1902bf10b19"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.998485941852013*^9, 
  3.998485942017151*^9}},ExpressionUUID->"f4609156-f432-4c4a-9a50-\
cbf24e3f732d"],

Cell["Fluctuations", "Text",
 CellChangeTimes->{{3.9984854994202337`*^9, 
  3.998485501138632*^9}},ExpressionUUID->"59663738-e921-4fbe-bb8a-\
0b47ed492cc5"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Delta]Bl", " ", "=", " ", 
   RowBox[{"l", "-", 
    RowBox[{
     FractionBox[
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "l"}], ")"}]}], 
      RowBox[{"7", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "l"}], ")"}]}]], 
     RowBox[{"(", 
      RowBox[{"\[Epsilon]", " ", "n"}], ")"}]}], "+", 
    RowBox[{
     FractionBox[
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "l"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"12", "+", 
         RowBox[{"l", " ", 
          RowBox[{"(", 
           RowBox[{"98", "+", 
            RowBox[{"l", " ", 
             RowBox[{"(", 
              RowBox[{"135", "+", 
               RowBox[{"l", " ", 
                RowBox[{"(", 
                 RowBox[{"78", "+", 
                  RowBox[{"17", " ", "l"}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}],
         ")"}]}], 
      RowBox[{"196", " ", "l", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "l"}], ")"}], "3"], " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", "l"}], ")"}]}]], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"\[Epsilon]", " ", "n"}], ")"}], "2"]}], " ", "+", " ", 
    RowBox[{
     FractionBox[
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{"72", "+", 
         RowBox[{"l", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "l"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"276", "-", 
            RowBox[{"l", " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "l"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "597"}], "+", 
               RowBox[{"l", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "463"}], "+", 
                  RowBox[{"l", " ", 
                   RowBox[{"(", 
                    RowBox[{"26", "+", 
                    RowBox[{"5", " ", "l", " ", 
                    RowBox[{"(", 
                    RowBox[{"114", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"91", "+", 
                    RowBox[{"25", " ", "l"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
      RowBox[{"1372", " ", 
       SuperscriptBox["l", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "l"}], ")"}], "5"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", "l"}], ")"}], "2"]}]], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"\[Epsilon]", " ", "n"}], ")"}], "3"]}], " ", "+", " ", 
    RowBox[{
     FractionBox[
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{"25920", "+", 
         RowBox[{"l", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "l"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"117072", "+", 
            RowBox[{"l", " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "l"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"236232", "+", 
               RowBox[{"5", " ", "l", " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", "l"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"74367", "+", 
                  RowBox[{"l", " ", 
                   RowBox[{"(", 
                    RowBox[{"67951", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3168"}], "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "142696"}], "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "166474"}], "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "36354"}], "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"78928", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"75616", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"27267", "+", 
                    RowBox[{"3563", " ", "l"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
      RowBox[{"153664", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "l"}], ")"}], " ", 
       SuperscriptBox["l", "3"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "l"}], ")"}], "7"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", "l"}], ")"}], "3"], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", "l"}], ")"}]}]], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"\[Epsilon]", " ", "n"}], ")"}], "4"]}], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"537824", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "l"}], ")"}], "2"], " ", 
       SuperscriptBox["l", "4"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "l"}], ")"}], "9"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", "l"}], ")"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"3", "+", "l"}], ")"}], "2"]}]], "9", " ", 
     RowBox[{"(", 
      RowBox[{"108864", "-", 
       RowBox[{"l", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "l"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "578016"}], "+", 
          RowBox[{"l", " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", "l"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1335096"}], "+", 
             RowBox[{"l", " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", "l"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1883052"}], "+", 
                RowBox[{"l", " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "+", "l"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2428002"}], "+", 
                   RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2540025"}], "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "308204"}], "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"6808142", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"11176966", "+", 
                    RowBox[{"7", " ", "l", " ", 
                    RowBox[{"(", 
                    RowBox[{"609535", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1166188"}], "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1651940"}], "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "619066"}], "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"368239", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"494612", "+", 
                    RowBox[{"11", " ", "l", " ", 
                    RowBox[{"(", 
                    RowBox[{"20422", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"4418", "+", 
                    RowBox[{"379", " ", "l"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                  ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"\[Epsilon]", " ", "n"}], ")"}], "5"]}], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"30118144", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "l"}], ")"}], "3"], " ", 
       SuperscriptBox["l", "5"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "l"}], ")"}], "11"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", "l"}], ")"}], "5"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"3", "+", "l"}], ")"}], "3"]}]], "3", " ", 
     RowBox[{"(", 
      RowBox[{"70543872", "+", 
       RowBox[{"l", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "l"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"433060992", "+", 
          RowBox[{"l", " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", "l"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1157955264", "+", 
             RowBox[{"l", " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", "l"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1818542016", "+", 
                RowBox[{"l", " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "+", "l"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"2020134168", "+", 
                   RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "l"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"2294278479", "+", 
                    RowBox[{"7", " ", "l", " ", 
                    RowBox[{"(", 
                    RowBox[{"389181249", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"149203356", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1144408636"}], "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2582133488"}], "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1676828008"}], "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"2008633132", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"4514430692", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"2517117274", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1503196494"}], "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2988732684"}], "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1505901780"}], "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"203545880", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"649428256", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"369280988", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"107059948", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"16349477", "+", 
                    RowBox[{"1044133", " ", "l"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                  ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"\[Epsilon]", " ", "n"}], ")"}], "6"]}], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"210827008", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "l"}], ")"}], "4"], " ", 
       SuperscriptBox["l", "6"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "l"}], ")"}], "13"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", "l"}], ")"}], "6"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"3", "+", "l"}], ")"}], "4"]}]], "9", " ", 
     RowBox[{"(", 
      RowBox[{"665127936", "-", 
       RowBox[{"l", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "l"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4645817856"}], "+", 
          RowBox[{"l", " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", "l"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "14241744000"}], "+", 
             RowBox[{"l", " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", "l"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "25499323584"}], "+", 
                RowBox[{"l", " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "+", "l"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "30638102904"}], "+", 
                   RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "l"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "28810082268"}], "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "l"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "30389703633"}], "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "40787246043"}], "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "28499100174"}], "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"117095260026", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"361508695071", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"353672500861", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "222231549616"}], "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "914848393128"}], "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "777129226914"}], "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"248663991402", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"1011848288700", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"707739749372", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "103703170226"}], "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "486932745414"}], "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "311422131236"}], "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "29885120104"}], "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"77727103059", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"57617611857", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"20943081762", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"4425082842", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"520360091", "+", 
                    RowBox[{"26469553", " ", "l"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                  ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"\[Epsilon]", " ", "n"}], ")"}], "7"]}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"9", " ", 
        RowBox[{"(", 
         RowBox[{"1245119496192", "+", 
          RowBox[{"l", " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", "l"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"9761417588736", "+", 
             RowBox[{"l", " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", "l"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"33882947315712", "+", 
                RowBox[{"l", " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "+", "l"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"68964560987904", "+", 
                   RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "l"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"92913553560960", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "l"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"91490919345504", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "l"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"76929533771472", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "l"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"78517564155009", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"118241600487201", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"122351593941288", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "295041125168928"}], "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1276050794924010"}], "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1730051531700914"}], "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"284441550840064", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"4192617195213112", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"5213119276886875", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"1625115035395", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "6745812046506512"}], "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "6914309123564128"}], "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "195799282563964"}], "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"5418741139793012", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"4653848618932080", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"464938082085648", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1994259684543033"}], "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1627419703177289"}], "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "406253951561816"}], "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"214416204852160", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"236833654312358", "+", 
                    RowBox[{"11", " ", "l", " ", 
                    RowBox[{"(", 
                    RowBox[{"9635777730682", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"2575339207936", "+", 
                    RowBox[{"5", " ", "l", " ", 
                    RowBox[{"(", 
                    RowBox[{"85363833416", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"8149786859", "+", 
                    RowBox[{"344472035", " ", "l"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
       ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"94450499584", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "l"}], ")"}], "5"], " ", 
        SuperscriptBox["l", "7"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "l"}], ")"}], "15"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"2", "+", "l"}], ")"}], "7"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"3", "+", "l"}], ")"}], "5"]}], ")"}]}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"\[Epsilon]", " ", "n"}], ")"}], "8"]}]}]}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"\[Delta]Fl", " ", "=", " ", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox["1", "2"], "+", "l"}], ")"}], "-", 
   RowBox[{
    FractionBox[
     RowBox[{"(", 
      RowBox[{"l", " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         RowBox[{"3", " ", "l"}]}], ")"}]}], ")"}], 
     RowBox[{"7", " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", 
        RowBox[{"3", " ", "l"}], "+", 
        SuperscriptBox["l", "2"]}], ")"}]}]], 
    RowBox[{"(", 
     RowBox[{"\[Epsilon]", " ", "n"}], ")"}]}], "+", 
   RowBox[{
    FractionBox[
     RowBox[{"(", 
      RowBox[{"24", "+", 
       RowBox[{"l", " ", 
        RowBox[{"(", 
         RowBox[{"608", "+", 
          RowBox[{"3", " ", "l", " ", 
           RowBox[{"(", 
            RowBox[{"582", "+", 
             RowBox[{"l", " ", 
              RowBox[{"(", 
               RowBox[{"711", "+", 
                RowBox[{"l", " ", 
                 RowBox[{"(", 
                  RowBox[{"441", "+", 
                   RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"137", "+", 
                    RowBox[{"17", " ", "l"}]}], ")"}]}]}], ")"}]}]}], 
               ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], 
     RowBox[{"196", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "l"}], ")"}], "3"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"2", "+", "l"}], ")"}], "3"]}]], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"\[Epsilon]", " ", "n"}], ")"}], "2"]}], "+", 
   RowBox[{
    FractionBox[
     RowBox[{"(", 
      RowBox[{"432", "-", 
       RowBox[{"l", " ", 
        RowBox[{"(", 
         RowBox[{"504", "+", 
          RowBox[{"l", " ", 
           RowBox[{"(", 
            RowBox[{"65352", "+", 
             RowBox[{"l", " ", 
              RowBox[{"(", 
               RowBox[{"369276", "+", 
                RowBox[{"l", " ", 
                 RowBox[{"(", 
                  RowBox[{"988896", "+", 
                   RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"1598892", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"1706991", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"1249058", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"631869", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"217644", "+", 
                    RowBox[{"5", " ", "l", " ", 
                    RowBox[{"(", 
                    RowBox[{"9753", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"1282", "+", 
                    RowBox[{"75", " ", "l"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                  ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], 
     RowBox[{"1372", " ", "l", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "l"}], ")"}], "5"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"2", "+", "l"}], ")"}], "5"], " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", "l"}], ")"}]}]], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"\[Epsilon]", " ", "n"}], ")"}], "3"]}], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"153664", " ", 
      SuperscriptBox["l", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "l"}], ")"}], "7"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"2", "+", "l"}], ")"}], "7"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"3", "+", "l"}], ")"}], "2"]}]], 
    RowBox[{"(", 
     RowBox[{"124416", "+", 
      RowBox[{"l", " ", 
       RowBox[{"(", 
        RowBox[{"103680", "+", 
         RowBox[{"l", " ", 
          RowBox[{"(", 
           RowBox[{"1472256", "+", 
            RowBox[{"l", " ", 
             RowBox[{"(", 
              RowBox[{"124900416", "+", 
               RowBox[{"l", " ", 
                RowBox[{"(", 
                 RowBox[{"1055688960", "+", 
                  RowBox[{"l", " ", 
                   RowBox[{"(", 
                    RowBox[{"4399032608", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"11566556808", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"21221186996", "+", 
                    RowBox[{"5", " ", "l", " ", 
                    RowBox[{"(", 
                    RowBox[{"5723254458", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"5840014119", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"4581455757", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"2781550744", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"1305476460", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"469378886", "+", 
                    RowBox[{"3", " ", "l", " ", 
                    RowBox[{"(", 
                    RowBox[{"42294534", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"8316852", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"1122694", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"93001", "+", 
                    RowBox[{"3563", " ", "l"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
     ")"}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"\[Epsilon]", " ", "n"}], ")"}], "4"]}], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"537824", " ", 
      SuperscriptBox["l", "3"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "l"}], ")"}], "9"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"2", "+", "l"}], ")"}], "9"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"3", "+", "l"}], ")"}], "3"]}]], 
    RowBox[{"(", 
     RowBox[{"1119744", "-", 
      RowBox[{"l", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2985984"}], "+", 
         RowBox[{"l", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "15489792"}], "+", 
            RowBox[{"l", " ", 
             RowBox[{"(", 
              RowBox[{"23270976", "+", 
               RowBox[{"l", " ", 
                RowBox[{"(", 
                 RowBox[{"7752898368", "+", 
                  RowBox[{"l", " ", 
                   RowBox[{"(", 
                    RowBox[{"88925248224", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"506060237568", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"1850704065536", "+", 
                    RowBox[{"3", " ", "l", " ", 
                    RowBox[{"(", 
                    RowBox[{"1610869777200", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"3177363402308", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"4897893406176", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"6030458441901", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"6014917130832", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"4903107050937", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"3281800400955", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"1805744789020", "+", 
                    RowBox[{"7", " ", "l", " ", 
                    RowBox[{"(", 
                    RowBox[{"116424608583", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"42849597562", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"12731416338", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"3006085907", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"550732878", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"75440187", "+", 
                    RowBox[{"11", " ", "l", " ", 
                    RowBox[{"(", 
                    RowBox[{"660723", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"39914", "+", 
                    RowBox[{"1137", " ", "l"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
        ")"}]}]}], ")"}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"\[Epsilon]", " ", "n"}], ")"}], "5"]}], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"30118144", " ", 
      SuperscriptBox["l", "4"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "l"}], ")"}], "11"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"2", "+", "l"}], ")"}], "11"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"3", "+", "l"}], ")"}], "4"]}]], 
    RowBox[{"(", 
     RowBox[{"161243136", "+", 
      RowBox[{"l", " ", 
       RowBox[{"(", 
        RowBox[{"698720256", "+", 
         RowBox[{"l", " ", 
          RowBox[{"(", 
           RowBox[{"3014350848", "+", 
            RowBox[{"l", " ", 
             RowBox[{"(", 
              RowBox[{"1305621504", "+", 
               RowBox[{"l", " ", 
                RowBox[{"(", 
                 RowBox[{"30461764608", "+", 
                  RowBox[{"l", " ", 
                   RowBox[{"(", 
                    RowBox[{"8059477812480", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"116816965744896", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"845462063824128", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"3971166685969344", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"13483684797645216", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"35084436800502048", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"72526600195284000", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"122005625293957800", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"169822583079660460", "+", 
                    RowBox[{"7", " ", "l", " ", 
                    RowBox[{"(", 
                    RowBox[{"28272112427303190", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"27813706955604561", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"23229119921443335", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"16525896704438025", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"10030255181439015", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"5192216071304501", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"2287618829351667", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"854386202824709", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"268802402421327", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"70595407293491", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"15280685197653", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"2677602088187", "+", 
                    RowBox[{"3", " ", "l", " ", 
                    RowBox[{"(", 
                    RowBox[{"123392353015", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"12949281165", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"969053875", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"46052129", "+", 
                    RowBox[{"1044133", " ", "l"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}]}], ")"}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"\[Epsilon]", " ", "n"}], ")"}], "6"]}], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"210827008", " ", 
      SuperscriptBox["l", "5"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "l"}], ")"}], "13"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"2", "+", "l"}], ")"}], "13"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"3", "+", "l"}], ")"}], "5"]}]], 
    RowBox[{"(", 
     RowBox[{"2902376448", "-", 
      RowBox[{"l", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "16930529280"}], "+", 
         RowBox[{"l", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "73849356288"}], "+", 
            RowBox[{"l", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "118621200384"}], "+", 
               RowBox[{"l", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "558131917824"}], "+", 
                  RowBox[{"l", " ", 
                   RowBox[{"(", 
                    RowBox[{"1595306368512", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"1072677291710976", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"18917334831548160", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"166581893373258240", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"957370525644539520", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"4007377731720965568", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"12967814361553500512", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"33670224122639553744", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"71928996011291645272", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"128702523216832526232", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"195421783019477867268", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"254270427631728979224", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"285579329231621922124", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"278365465102511348337", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"236399580802292753222", "+", 
                    RowBox[{"3", " ", "l", " ", 
                    RowBox[{"(", 
                    RowBox[{"58455015675536861487", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"37931983270214102444", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"21539382134584595064", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"10695586008965824532", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"4636053689836280592", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"1748975602819655108", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"571807738380960486", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"161063802567876528", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"38781246302519574", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"7899552635854524", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"1342469241272376", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"186772290965888", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"20714580130464", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"1760761514952", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"107682793767", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"4217066542", "+", 
                    RowBox[{"79408659", " ", "l"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"\[Epsilon]", " ", "n"}], ")"}], "7"]}], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"94450499584", " ", 
      SuperscriptBox["l", "6"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "l"}], ")"}], "15"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"2", "+", "l"}], ")"}], "15"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"3", "+", "l"}], ")"}], "6"]}]], "3", " ", 
    RowBox[{"(", 
     RowBox[{"1114512556032", "+", 
      RowBox[{"l", " ", 
       RowBox[{"(", 
        RowBox[{"7987339984896", "+", 
         RowBox[{"l", " ", 
          RowBox[{"(", 
           RowBox[{"36964666441728", "+", 
            RowBox[{"l", " ", 
             RowBox[{"(", 
              RowBox[{"85765869010944", "+", 
               RowBox[{"l", " ", 
                RowBox[{"(", 
                 RowBox[{"263692294815744", "+", 
                  RowBox[{"l", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "201898765320192"}], "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"3962527302057984", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"3117801593103777792", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"64853856507835293696", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"673810612202237054976", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"4585614921199769776128", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"22842778471673001467904", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"88484629400369088340992", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"276827686959876057637376", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"717742073355041525302656", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"1571016873609693286134720", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"2943266521106763489267360", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"4769562851088416815333680", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"6740043596711062139477880", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"8358705939661357078116820", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"9142282613573102446710030", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"8852405619620070091257345", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"7610181865803431973616275", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"5820102817785907218410850", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"3964771537796597387028840", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"2407158858392180301479869", "+", 
                    RowBox[{"3", " ", "l", " ", 
                    RowBox[{"(", 
                    RowBox[{"434133663278892973792929", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"209159248861171116115312", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"89597982674588810659356", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"34049429627356479701446", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"11443646165913337519682", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"3387550348861590962996", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"878586960186766476888", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"198307107852571881654", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"38620024853769537234", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"6417989254656365284", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"897025398828681242", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"103415512544735631", "+", 
                    RowBox[{"11", " ", "l", " ", 
                    RowBox[{"(", 
                    RowBox[{"870147858826023", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"62134457778738", "+", 
                    RowBox[{"5", " ", "l", " ", 
                    RowBox[{"(", 
                    RowBox[{"642443732544", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"21393728861", "+", 
                    RowBox[{"344472035", " ", "l"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], 
SuperscriptBox[
 RowBox[{"(", 
  RowBox[{"\[Epsilon]", " ", "n"}], ")"}], "8"]}]}]}]}], "Input",
 CellChangeTimes->{{3.998485515841496*^9, 
  3.998485961765373*^9}},ExpressionUUID->"6cbbcf98-d6c2-4b60-89cf-\
c44b6d069eb9"],

Cell["Recall", "Text",
 CellChangeTimes->{{3.998486007035552*^9, 
  3.998486007667758*^9}},ExpressionUUID->"13c1d631-1bc1-48c3-8fde-\
9cd4fb17222f"],

Cell[BoxData[
 RowBox[{"\[Delta]F0", " ", "=", " ", 
  FractionBox["1", "2"], " ", 
  RowBox[{"(*", " ", "Exact", " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.998486009072484*^9, 
  3.998486016911566*^9}},ExpressionUUID->"c2f15cc5-1805-43c7-a8c5-\
9d3d1b1348fd"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.998485491328925*^9, 
  3.9984854917866497`*^9}},ExpressionUUID->"a87989de-43f0-4f2d-8b9d-\
2cecf213c25d"]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Nambu-Jona-Lasinio Model", "Section",
 CellChangeTimes->{{3.998485981275442*^9, 
  3.998485987537292*^9}},ExpressionUUID->"1cd78a52-ef82-4a3d-afef-\
a5cc5d2b286e"],

Cell[CellGroupData[{

Cell[TextData[{
 "General ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["N", "f"], TraditionalForm]],ExpressionUUID->
  "19eb436c-dde3-4844-983e-74e1db3810ae"]
}], "Subsection",
 CellChangeTimes->{{3.998486030488888*^9, 
  3.998486034597475*^9}},ExpressionUUID->"b506a063-2a09-4556-a52c-\
98343d1ae9f9"],

Cell["Four loop ground state dimension", "Text",
 CellChangeTimes->{{3.99848616452002*^9, 
  3.998486170865713*^9}},ExpressionUUID->"83937db5-6ef1-4944-a4cf-\
bc5bbb4a9751"],

Cell[BoxData[
 RowBox[{"\[CapitalDelta]n", " ", "=", " ", 
  RowBox[{"n", " ", "+", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{"4", "-", "NN", "+", 
          SqrtBox[
           RowBox[{"16", "+", 
            RowBox[{"NN", " ", 
             RowBox[{"(", 
              RowBox[{"152", "+", "NN"}], ")"}]}]}]]}], ")"}], " ", "n"}], 
       RowBox[{"40", " ", 
        RowBox[{"(", 
         RowBox[{"4", "+", "NN"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "44"}], "+", "NN", "-", 
         SqrtBox[
          RowBox[{"16", "+", 
           RowBox[{"NN", " ", 
            RowBox[{"(", 
             RowBox[{"152", "+", "NN"}], ")"}]}]}]]}], ")"}], 
       RowBox[{"20", " ", 
        RowBox[{"(", 
         RowBox[{"4", "+", "NN"}], ")"}]}]]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"\[Epsilon]", " ", "n"}], ")"}]}], "+", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"17", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"NN", " ", 
            RowBox[{"(", 
             RowBox[{"72", "+", "NN", "-", 
              SqrtBox[
               RowBox[{"16", "+", 
                RowBox[{"NN", " ", 
                 RowBox[{"(", 
                  RowBox[{"152", "+", "NN"}], ")"}]}]}]]}], ")"}]}], "+", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{"4", "+", 
              SqrtBox[
               RowBox[{"16", "+", 
                RowBox[{"NN", " ", 
                 RowBox[{"(", 
                  RowBox[{"152", "+", "NN"}], ")"}]}]}]]}], ")"}]}]}], ")"}], 
         " ", "n"}], 
        RowBox[{"800", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"4", "+", "NN"}], ")"}], "2"]}]]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "111360"}], " ", 
           RowBox[{"(", 
            RowBox[{"4", "+", 
             SqrtBox[
              RowBox[{"16", "+", 
               RowBox[{"NN", " ", 
                RowBox[{"(", 
                 RowBox[{"152", "+", "NN"}], ")"}]}]}]]}], ")"}]}], "+", 
          RowBox[{"NN", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"1024", " ", 
              RowBox[{"(", 
               RowBox[{"12088", "-", 
                RowBox[{"1813", " ", 
                 SqrtBox[
                  RowBox[{"16", "+", 
                   RowBox[{"NN", " ", 
                    RowBox[{"(", 
                    RowBox[{"152", "+", "NN"}], ")"}]}]}]]}]}], ")"}]}], "+", 
             
             RowBox[{"NN", 
              RowBox[{"(", 
               RowBox[{"21708688", "-", 
                RowBox[{"437196", " ", 
                 SqrtBox[
                  RowBox[{"16", "+", 
                   RowBox[{"NN", " ", 
                    RowBox[{"(", 
                    RowBox[{"152", "+", "NN"}], ")"}]}]}]]}], "+", 
                RowBox[{"NN", " ", 
                 RowBox[{"(", 
                  RowBox[{"3596772", "-", 
                   RowBox[{"86586", " ", 
                    SqrtBox[
                    RowBox[{"16", "+", 
                    RowBox[{"NN", " ", 
                    RowBox[{"(", 
                    RowBox[{"152", "+", "NN"}], ")"}]}]}]]}], "+", 
                   RowBox[{"NN", " ", 
                    RowBox[{"(", 
                    RowBox[{"137278", "+", 
                    RowBox[{"667", " ", "NN"}], "-", 
                    RowBox[{"667", " ", 
                    SqrtBox[
                    RowBox[{"16", "+", 
                    RowBox[{"NN", " ", 
                    RowBox[{"(", 
                    RowBox[{"152", "+", "NN"}], ")"}]}]}]]}]}], ")"}]}]}], 
                  ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"1500", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"4", "+", "NN"}], ")"}], "3"], " ", 
         SqrtBox[
          RowBox[{"16", "+", 
           RowBox[{"NN", " ", 
            RowBox[{"(", 
             RowBox[{"152", "+", "NN"}], ")"}]}]}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "28"}], "-", 
           RowBox[{"3", " ", "NN"}], "+", 
           RowBox[{"3", " ", 
            SqrtBox[
             RowBox[{"16", "+", 
              RowBox[{"NN", " ", 
               RowBox[{"(", 
                RowBox[{"152", "+", "NN"}], ")"}]}]}]]}]}], ")"}]}], 
        ")"}]}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"\[Epsilon]", " ", "n"}], ")"}], "2"]}], "+", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"48", " ", 
           RowBox[{"(", 
            RowBox[{"4", "+", 
             SqrtBox[
              RowBox[{"16", "+", 
               RowBox[{"NN", " ", 
                RowBox[{"(", 
                 RowBox[{"152", "+", "NN"}], ")"}]}]}]]}], ")"}]}], "+", 
          RowBox[{"3", " ", "NN", " ", 
           RowBox[{"(", 
            RowBox[{"432", "+", 
             RowBox[{"32", " ", 
              SqrtBox[
               RowBox[{"16", "+", 
                RowBox[{"NN", " ", 
                 RowBox[{"(", 
                  RowBox[{"152", "+", "NN"}], ")"}]}]}]]}], "+", 
             RowBox[{"NN", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "108"}], "-", "NN", "+", 
                SqrtBox[
                 RowBox[{"16", "+", 
                  RowBox[{"NN", " ", 
                   RowBox[{"(", 
                    RowBox[{"152", "+", "NN"}], ")"}]}]}]]}], ")"}]}]}], 
            ")"}]}]}], ")"}], " ", "n"}], 
       RowBox[{"256", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"4", "+", "NN"}], ")"}], "3"]}]], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"1080000", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"4", "+", "NN"}], ")"}], "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "8"}], "+", 
            RowBox[{"15", " ", "NN"}]}], ")"}], "3"], " ", 
         SqrtBox[
          RowBox[{"16", "+", 
           RowBox[{"NN", " ", 
            RowBox[{"(", 
             RowBox[{"152", "+", "NN"}], ")"}]}]}]]}]], 
       RowBox[{"(", 
        RowBox[{"39600783360", "-", 
         RowBox[{"4964773888", " ", "NN"}], "-", 
         RowBox[{"231090957312", " ", 
          SuperscriptBox["NN", "2"]}], "-", 
         RowBox[{"1630651377408", " ", 
          SuperscriptBox["NN", "3"]}], "+", 
         RowBox[{"5787081369088", " ", 
          SuperscriptBox["NN", "4"]}], "-", 
         RowBox[{"4313775907248", " ", 
          SuperscriptBox["NN", "5"]}], "-", 
         RowBox[{"757160772180", " ", 
          SuperscriptBox["NN", "6"]}], "-", 
         RowBox[{"35220247975", " ", 
          SuperscriptBox["NN", "7"]}], "-", 
         RowBox[{"178220250", " ", 
          SuperscriptBox["NN", "8"]}], "+", 
         RowBox[{"9900195840", " ", 
          SqrtBox[
           RowBox[{"16", "+", 
            RowBox[{"NN", " ", 
             RowBox[{"(", 
              RowBox[{"152", "+", "NN"}], ")"}]}]}]]}], "-", 
         RowBox[{"48062323712", " ", "NN", " ", 
          SqrtBox[
           RowBox[{"16", "+", 
            RowBox[{"NN", " ", 
             RowBox[{"(", 
              RowBox[{"152", "+", "NN"}], ")"}]}]}]]}], "+", 
         RowBox[{"31486421504", " ", 
          SuperscriptBox["NN", "2"], " ", 
          SqrtBox[
           RowBox[{"16", "+", 
            RowBox[{"NN", " ", 
             RowBox[{"(", 
              RowBox[{"152", "+", "NN"}], ")"}]}]}]]}], "+", 
         RowBox[{"121403076544", " ", 
          SuperscriptBox["NN", "3"], " ", 
          SqrtBox[
           RowBox[{"16", "+", 
            RowBox[{"NN", " ", 
             RowBox[{"(", 
              RowBox[{"152", "+", "NN"}], ")"}]}]}]]}], "-", 
         RowBox[{"154509730832", " ", 
          SuperscriptBox["NN", "4"], " ", 
          SqrtBox[
           RowBox[{"16", "+", 
            RowBox[{"NN", " ", 
             RowBox[{"(", 
              RowBox[{"152", "+", "NN"}], ")"}]}]}]]}], "-", 
         RowBox[{"19693589920", " ", 
          SuperscriptBox["NN", "5"], " ", 
          SqrtBox[
           RowBox[{"16", "+", 
            RowBox[{"NN", " ", 
             RowBox[{"(", 
              RowBox[{"152", "+", "NN"}], ")"}]}]}]]}], "+", 
         RowBox[{"21675508975", " ", 
          SuperscriptBox["NN", "6"], " ", 
          SqrtBox[
           RowBox[{"16", "+", 
            RowBox[{"NN", " ", 
             RowBox[{"(", 
              RowBox[{"152", "+", "NN"}], ")"}]}]}]]}], "+", 
         RowBox[{"178220250", " ", 
          SuperscriptBox["NN", "7"], " ", 
          SqrtBox[
           RowBox[{"16", "+", 
            RowBox[{"NN", " ", 
             RowBox[{"(", 
              RowBox[{"152", "+", "NN"}], ")"}]}]}]]}], "+", 
         RowBox[{"2160", " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", "NN"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "8"}], "+", 
             RowBox[{"15", " ", "NN"}]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"896", " ", 
             RowBox[{"(", 
              RowBox[{"4", "+", 
               SqrtBox[
                RowBox[{"16", "+", 
                 RowBox[{"NN", " ", 
                  RowBox[{"(", 
                   RowBox[{"152", "+", "NN"}], ")"}]}]}]]}], ")"}]}], "+", 
            RowBox[{"NN", " ", 
             RowBox[{"(", 
              RowBox[{"44816", "-", 
               RowBox[{"1052", " ", 
                SqrtBox[
                 RowBox[{"16", "+", 
                  RowBox[{"NN", " ", 
                   RowBox[{"(", 
                    RowBox[{"152", "+", "NN"}], ")"}]}]}]]}], "+", 
               RowBox[{"NN", " ", 
                RowBox[{"(", 
                 RowBox[{"102744", "-", 
                  RowBox[{"1737", " ", 
                   SqrtBox[
                    RowBox[{"16", "+", 
                    RowBox[{"NN", " ", 
                    RowBox[{"(", 
                    RowBox[{"152", "+", "NN"}], ")"}]}]}]]}], "+", 
                  RowBox[{"NN", " ", 
                   RowBox[{"(", 
                    RowBox[{"2801", "+", 
                    RowBox[{"14", " ", "NN"}], "-", 
                    RowBox[{"14", " ", 
                    SqrtBox[
                    RowBox[{"16", "+", 
                    RowBox[{"NN", " ", 
                    RowBox[{"(", 
                    RowBox[{"152", "+", "NN"}], ")"}]}]}]]}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"\[Epsilon]", " ", "n"}], ")"}], "3"]}], "+", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"10689", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"4", "-", "NN", "+", 
            SqrtBox[
             RowBox[{"16", "+", 
              RowBox[{"NN", " ", 
               RowBox[{"(", 
                RowBox[{"152", "+", "NN"}], ")"}]}]}]]}], ")"}], "4"], " ", 
         "n"}], 
        RowBox[{"10240000", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"4", "+", "NN"}], ")"}], "4"]}]]}], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"77760000", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"4", "+", "NN"}], ")"}], "5"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "8"}], "+", 
            RowBox[{"15", " ", "NN"}]}], ")"}], "5"], " ", 
         SqrtBox[
          RowBox[{"16", "+", 
           RowBox[{"NN", " ", 
            RowBox[{"(", 
             RowBox[{"152", "+", "NN"}], ")"}]}]}]]}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "723904188383232"}], "+", 
         RowBox[{"622797048512512", " ", "NN"}], "+", 
         RowBox[{"24081709960232960", " ", 
          SuperscriptBox["NN", "2"]}], "-", 
         RowBox[{"73428244769300480", " ", 
          SuperscriptBox["NN", "3"]}], "-", 
         RowBox[{"56249633220044800", " ", 
          SuperscriptBox["NN", "4"]}], "+", 
         RowBox[{"530265801148784128", " ", 
          SuperscriptBox["NN", "5"]}], "-", 
         RowBox[{"794004335327229568", " ", 
          SuperscriptBox["NN", "6"]}], "+", 
         RowBox[{"363646758348239200", " ", 
          SuperscriptBox["NN", "7"]}], "+", 
         RowBox[{"57726252129713000", " ", 
          SuperscriptBox["NN", "8"]}], "-", 
         RowBox[{"28686991580033750", " ", 
          SuperscriptBox["NN", "9"]}], "-", 
         RowBox[{"624984842503125", " ", 
          SuperscriptBox["NN", "10"]}], "-", 
         RowBox[{"2702557912500", " ", 
          SuperscriptBox["NN", "11"]}], "-", 
         RowBox[{"180976047095808", " ", 
          SqrtBox[
           RowBox[{"16", "+", 
            RowBox[{"NN", " ", 
             RowBox[{"(", 
              RowBox[{"152", "+", "NN"}], ")"}]}]}]]}], "+", 
         RowBox[{"992476529033216", " ", "NN", " ", 
          SqrtBox[
           RowBox[{"16", "+", 
            RowBox[{"NN", " ", 
             RowBox[{"(", 
              RowBox[{"152", "+", "NN"}], ")"}]}]}]]}], "-", 
         RowBox[{"623548617957376", " ", 
          SuperscriptBox["NN", "2"], " ", 
          SqrtBox[
           RowBox[{"16", "+", 
            RowBox[{"NN", " ", 
             RowBox[{"(", 
              RowBox[{"152", "+", "NN"}], ")"}]}]}]]}], "-", 
         RowBox[{"3099530637041664", " ", 
          SuperscriptBox["NN", "3"], " ", 
          SqrtBox[
           RowBox[{"16", "+", 
            RowBox[{"NN", " ", 
             RowBox[{"(", 
              RowBox[{"152", "+", "NN"}], ")"}]}]}]]}], "-", 
         RowBox[{"5682052157098496", " ", 
          SuperscriptBox["NN", "4"], " ", 
          SqrtBox[
           RowBox[{"16", "+", 
            RowBox[{"NN", " ", 
             RowBox[{"(", 
              RowBox[{"152", "+", "NN"}], ")"}]}]}]]}], "+", 
         RowBox[{"43698919243840768", " ", 
          SuperscriptBox["NN", "5"], " ", 
          SqrtBox[
           RowBox[{"16", "+", 
            RowBox[{"NN", " ", 
             RowBox[{"(", 
              RowBox[{"152", "+", "NN"}], ")"}]}]}]]}], "-", 
         RowBox[{"63755275516111200", " ", 
          SuperscriptBox["NN", "6"], " ", 
          SqrtBox[
           RowBox[{"16", "+", 
            RowBox[{"NN", " ", 
             RowBox[{"(", 
              RowBox[{"152", "+", "NN"}], ")"}]}]}]]}], "+", 
         RowBox[{"26142124633172000", " ", 
          SuperscriptBox["NN", "7"], " ", 
          SqrtBox[
           RowBox[{"16", "+", 
            RowBox[{"NN", " ", 
             RowBox[{"(", 
              RowBox[{"152", "+", "NN"}], ")"}]}]}]]}], "+", 
         RowBox[{"4581484840396250", " ", 
          SuperscriptBox["NN", "8"], " ", 
          SqrtBox[
           RowBox[{"16", "+", 
            RowBox[{"NN", " ", 
             RowBox[{"(", 
              RowBox[{"152", "+", "NN"}], ")"}]}]}]]}], "+", 
         RowBox[{"419590441153125", " ", 
          SuperscriptBox["NN", "9"], " ", 
          SqrtBox[
           RowBox[{"16", "+", 
            RowBox[{"NN", " ", 
             RowBox[{"(", 
              RowBox[{"152", "+", "NN"}], ")"}]}]}]]}], "+", 
         RowBox[{"2702557912500", " ", 
          SuperscriptBox["NN", "10"], " ", 
          SqrtBox[
           RowBox[{"16", "+", 
            RowBox[{"NN", " ", 
             RowBox[{"(", 
              RowBox[{"152", "+", "NN"}], ")"}]}]}]]}], "-", 
         RowBox[{"972", " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", "NN"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "8"}], "+", 
             RowBox[{"15", " ", "NN"}]}], ")"}], "5"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"316672", " ", 
             RowBox[{"(", 
              RowBox[{"4", "+", 
               SqrtBox[
                RowBox[{"16", "+", 
                 RowBox[{"NN", 
                  RowBox[{"(", 
                   RowBox[{"152", "+", "NN"}], ")"}]}]}]]}], ")"}]}], "+", 
            RowBox[{"NN", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"64", " ", 
                RowBox[{"(", 
                 RowBox[{"198520", "+", 
                  RowBox[{"21127", " ", 
                   SqrtBox[
                    RowBox[{"16", "+", 
                    RowBox[{"NN", " ", 
                    RowBox[{"(", 
                    RowBox[{"152", "+", "NN"}], ")"}]}]}]]}]}], ")"}]}], "+", 
               
               RowBox[{"NN", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"288", " ", 
                   RowBox[{"(", 
                    RowBox[{"17390", "+", 
                    RowBox[{"14139", " ", 
                    SqrtBox[
                    RowBox[{"16", "+", 
                    RowBox[{"NN", " ", 
                    RowBox[{"(", 
                    RowBox[{"152", "+", "NN"}], ")"}]}]}]]}]}], ")"}]}], "+", 
                  
                  RowBox[{"NN", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"NN", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "237760"}], "-", 
                    RowBox[{"967", " ", "NN"}], "+", 
                    RowBox[{"967", " ", 
                    SqrtBox[
                    RowBox[{"16", "+", 
                    RowBox[{"NN", " ", 
                    RowBox[{"(", 
                    RowBox[{"152", "+", "NN"}], ")"}]}]}]]}]}], ")"}]}], "+", 
                    
                    RowBox[{"36", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "382540"}], "+", 
                    RowBox[{"4563", " ", 
                    SqrtBox[
                    RowBox[{"16", "+", 
                    RowBox[{"NN", " ", 
                    RowBox[{"(", 
                    RowBox[{"152", "+", "NN"}], ")"}]}]}]]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
         RowBox[{"38880", " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", "NN"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "8"}], "+", 
             RowBox[{"15", " ", "NN"}]}], ")"}], "5"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"10496", " ", 
             RowBox[{"(", 
              RowBox[{"4", "+", 
               SqrtBox[
                RowBox[{"16", "+", 
                 RowBox[{"NN", " ", 
                  RowBox[{"(", 
                   RowBox[{"152", "+", "NN"}], ")"}]}]}]]}], ")"}]}], "+", 
            RowBox[{"NN", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"64", " ", 
                RowBox[{"(", 
                 RowBox[{"9770", "+", 
                  RowBox[{"101", " ", 
                   SqrtBox[
                    RowBox[{"16", "+", 
                    RowBox[{"NN", " ", 
                    RowBox[{"(", 
                    RowBox[{"152", "+", "NN"}], ")"}]}]}]]}]}], ")"}]}], "+", 
               
               RowBox[{"NN", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"24", " ", 
                   RowBox[{"(", 
                    RowBox[{"87880", "+", 
                    RowBox[{"3319", " ", 
                    SqrtBox[
                    RowBox[{"16", "+", 
                    RowBox[{"NN", " ", 
                    RowBox[{"(", 
                    RowBox[{"152", "+", "NN"}], ")"}]}]}]]}]}], ")"}]}], "+", 
                  
                  RowBox[{"NN", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "410280"}], "+", 
                    RowBox[{"5904", " ", 
                    SqrtBox[
                    RowBox[{"16", "+", 
                    RowBox[{"NN", " ", 
                    RowBox[{"(", 
                    RowBox[{"152", "+", "NN"}], ")"}]}]}]]}], "-", 
                    RowBox[{"41", " ", "NN", " ", 
                    RowBox[{"(", 
                    RowBox[{"220", "+", "NN", "-", 
                    SqrtBox[
                    RowBox[{"16", "+", 
                    RowBox[{"NN", " ", 
                    RowBox[{"(", 
                    RowBox[{"152", "+", "NN"}], ")"}]}]}]]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"\[Epsilon]", " ", "n"}], ")"}], "4"]}]}]}]], "Input",
 CellChangeTimes->{{3.9984861758988953`*^9, 3.998486309871745*^9}, {
   3.998536919699399*^9, 3.998536933320212*^9}, {3.9998301413154*^9, 
   3.999830418036996*^9}, {3.9998395234141893`*^9, 3.999839536027096*^9}, 
   3.999839759075984*^9},ExpressionUUID->"b7814b70-6109-430c-bb36-\
7eaaddfff670"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.999830138448193*^9},ExpressionUUID->"6befb8cc-db05-4a11-9e30-\
3184d74f5e22"],

Cell["Fluctuations", "Text",
 CellChangeTimes->{{3.998486440376844*^9, 
  3.9984864419210033`*^9}},ExpressionUUID->"f7a00808-2ba3-474c-8148-\
60283ca2cbe7"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Delta]Blparallel", " ", "=", " ", 
   RowBox[{"l", "-", 
    RowBox[{
     FractionBox[
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "l"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"4", "-", "NN", "+", 
           SqrtBox[
            RowBox[{"16", "+", 
             RowBox[{"NN", " ", 
              RowBox[{"(", 
               RowBox[{"152", "+", "NN"}], ")"}]}]}]]}], ")"}]}], ")"}]}], 
      RowBox[{"20", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "l"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"4", "+", "NN"}], ")"}]}], ")"}]}]], 
     RowBox[{"(", 
      RowBox[{"\[Epsilon]", " ", "n"}], ")"}]}], "+", 
    RowBox[{
     FractionBox[
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "l"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"12", "+", 
         RowBox[{"l", " ", 
          RowBox[{"(", 
           RowBox[{"98", "+", 
            RowBox[{"l", " ", 
             RowBox[{"(", 
              RowBox[{"135", "+", 
               RowBox[{"l", " ", 
                RowBox[{"(", 
                 RowBox[{"78", "+", 
                  RowBox[{"17", " ", "l"}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}],
         ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"4", "-", "NN", "+", 
          SqrtBox[
           RowBox[{"16", "+", 
            RowBox[{"NN", " ", 
             RowBox[{"(", 
              RowBox[{"152", "+", "NN"}], ")"}]}]}]]}], ")"}], "2"]}], 
      RowBox[{"1600", " ", "l", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "l"}], ")"}], "3"], " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", "l"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"4", "+", "NN"}], ")"}], "2"]}]], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"\[Epsilon]", " ", "n"}], ")"}], "2"]}], "-", 
    RowBox[{
     FractionBox[
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "72"}], "+", 
           RowBox[{"l", " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "l"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "276"}], "+", 
              RowBox[{"l", " ", 
               RowBox[{"(", 
                RowBox[{"2", "+", "l"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "597"}], "+", 
                 RowBox[{"l", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "463"}], "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"26", "+", 
                    RowBox[{"5", " ", "l", " ", 
                    RowBox[{"(", 
                    RowBox[{"114", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"91", "+", 
                    RowBox[{"25", " ", "l"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"4", "-", "NN", "+", 
            SqrtBox[
             RowBox[{"16", "+", 
              RowBox[{"NN", " ", 
               RowBox[{"(", 
                RowBox[{"152", "+", "NN"}], ")"}]}]}]]}], ")"}], "3"]}], 
        ")"}]}], 
      RowBox[{"32000", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["l", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "l"}], ")"}], "5"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"2", "+", "l"}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"4", "+", "NN"}], ")"}], "3"]}], ")"}]}]], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"\[Epsilon]", " ", "n"}], ")"}], "3"]}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{"25920", "+", 
          RowBox[{"l", " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", "l"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"117072", "+", 
             RowBox[{"l", " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", "l"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"236232", "+", 
                RowBox[{"5", " ", "l", " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "+", "l"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"74367", "+", 
                   RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"67951", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3168"}], "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "142696"}], "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "166474"}], "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "36354"}], "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"78928", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"75616", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"27267", "+", 
                    RowBox[{"3563", " ", "l"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"4", "-", "NN", "+", 
           SqrtBox[
            RowBox[{"16", "+", 
             RowBox[{"NN", " ", 
              RowBox[{"(", 
               RowBox[{"152", "+", "NN"}], ")"}]}]}]]}], ")"}], "4"]}], ")"}],
       "/", 
      RowBox[{"(", 
       RowBox[{"10240000", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "l"}], ")"}], " ", 
        SuperscriptBox["l", "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "l"}], ")"}], "7"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"2", "+", "l"}], ")"}], "3"], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", "l"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"4", "+", "N"}], ")"}], "4"]}], ")"}]}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"\[Epsilon]", " ", "n"}], ")"}], "4"]}]}]}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Delta]Fl", " ", "=", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox["1", "2"], "+", "l"}], ")"}], " ", "+", " ", 
    RowBox[{
     FractionBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "12"}], "+", 
        FractionBox["40", 
         RowBox[{"1", "+", "l"}]], "+", 
        FractionBox["40", 
         RowBox[{"2", "+", "l"}]], "+", 
        RowBox[{"3", " ", "NN"}], "-", 
        RowBox[{"3", " ", 
         SqrtBox[
          RowBox[{"16", "+", 
           RowBox[{"NN", " ", 
            RowBox[{"(", 
             RowBox[{"152", "+", "NN"}], ")"}]}]}]]}]}], ")"}], 
      RowBox[{"20", " ", 
       RowBox[{"(", 
        RowBox[{"4", "+", "NN"}], ")"}]}]], 
     RowBox[{"(", 
      RowBox[{"\[Epsilon]", " ", "n"}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"800", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"4", "+", "NN"}], ")"}], "2"]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"51", " ", 
        SuperscriptBox["NN", "2"]}], "+", 
       RowBox[{"3", " ", "NN", " ", 
        RowBox[{"(", 
         RowBox[{"1224", "-", 
          FractionBox["40", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "l"}], ")"}], "2"]], "+", 
          FractionBox["80", 
           RowBox[{"1", "+", "l"}]], "+", 
          FractionBox["40", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"2", "+", "l"}], ")"}], "2"]], "+", 
          FractionBox["80", 
           RowBox[{"2", "+", "l"}]], "-", 
          RowBox[{"17", " ", 
           SqrtBox[
            RowBox[{"16", "+", 
             RowBox[{"NN", " ", 
              RowBox[{"(", 
               RowBox[{"152", "+", "NN"}], ")"}]}]}]]}]}], ")"}]}], "+", 
       RowBox[{
        FractionBox["1", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{"3", " ", "l"}], "+", 
            SuperscriptBox["l", "2"]}], ")"}], "3"]], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "48"}], " ", 
           RowBox[{"(", 
            RowBox[{"744", "+", 
             RowBox[{"11", " ", 
              SqrtBox[
               RowBox[{"16", "+", 
                RowBox[{"NN", " ", 
                 RowBox[{"(", 
                  RowBox[{"152", "+", "NN"}], ")"}]}]}]]}]}], ")"}]}], "+", 
          RowBox[{"4", " ", "l", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", 
              RowBox[{"(", 
               RowBox[{"9028", "+", 
                RowBox[{"207", " ", 
                 SqrtBox[
                  RowBox[{"16", "+", 
                   RowBox[{"NN", " ", 
                    RowBox[{"(", 
                    RowBox[{"152", "+", "NN"}], ")"}]}]}]]}]}], ")"}]}], "+", 
             
             RowBox[{"3", " ", "l", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "48"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"79", "+", 
                   SqrtBox[
                    RowBox[{"16", "+", 
                    RowBox[{"NN", " ", 
                    RowBox[{"(", 
                    RowBox[{"152", "+", "NN"}], ")"}]}]}]]}], ")"}]}], "+", 
                RowBox[{"l", " ", 
                 RowBox[{"(", 
                  RowBox[{"44", "+", 
                   RowBox[{"211", " ", 
                    SqrtBox[
                    RowBox[{"16", "+", 
                    RowBox[{"NN", " ", 
                    RowBox[{"(", 
                    RowBox[{"152", "+", "NN"}], ")"}]}]}]]}], "+", 
                   RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"261", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"113", "+", 
                    RowBox[{"17", " ", "l"}]}], ")"}]}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "+", 
                    SqrtBox[
                    RowBox[{"16", "+", 
                    RowBox[{"NN", " ", 
                    RowBox[{"(", 
                    RowBox[{"152", "+", "NN"}], ")"}]}]}]]}], ")"}]}]}], 
                  ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"\[Epsilon]", " ", "n"}], ")"}], "2"]}], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"1600", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"4", "+", "NN"}], ")"}], "3"]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"75", " ", 
        SuperscriptBox["NN", "3"]}], "+", 
       FractionBox[
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{"39044", "+", 
           RowBox[{"l", " ", 
            RowBox[{"(", 
             RowBox[{"207948", "+", 
              RowBox[{"l", " ", 
               RowBox[{"(", 
                RowBox[{"452880", "+", 
                 RowBox[{"l", " ", 
                  RowBox[{"(", 
                   RowBox[{"544437", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"402615", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"189738", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"55990", "+", 
                    RowBox[{"9465", " ", "l"}], "+", 
                    RowBox[{"699", " ", 
                    SuperscriptBox["l", "2"]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
         SqrtBox[
          RowBox[{"16", "+", 
           RowBox[{"NN", " ", 
            RowBox[{"(", 
             RowBox[{"152", "+", "NN"}], ")"}]}]}]]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "l"}], ")"}], "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"2", "+", "l"}], ")"}], "4"], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", "l"}], ")"}]}]], "+", 
       RowBox[{
        SuperscriptBox["NN", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"8100", "+", 
          FractionBox["36", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "l"}], ")"}], "3"]], "-", 
          FractionBox["174", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "l"}], ")"}], "2"]], "+", 
          FractionBox["339", 
           RowBox[{"1", "+", "l"}]], "+", 
          FractionBox["36", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"2", "+", "l"}], ")"}], "3"]], "+", 
          FractionBox["174", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"2", "+", "l"}], ")"}], "2"]], "+", 
          FractionBox["339", 
           RowBox[{"2", "+", "l"}]], "+", 
          FractionBox["1", 
           RowBox[{"3", "+", "l"}]], "-", 
          RowBox[{"75", " ", 
           SqrtBox[
            RowBox[{"16", "+", 
             RowBox[{"NN", " ", 
              RowBox[{"(", 
               RowBox[{"152", "+", "NN"}], ")"}]}]}]]}]}], ")"}]}], "+", 
       RowBox[{"16", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "300"}], "+", 
          FractionBox["400", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "l"}], ")"}], "5"]], "+", 
          FractionBox["1020", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "l"}], ")"}], "4"]], "+", 
          FractionBox["436", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "l"}], ")"}], "3"]], "-", 
          FractionBox["254", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "l"}], ")"}], "2"]], "+", 
          FractionBox["159", 
           RowBox[{"1", "+", "l"}]], "+", 
          FractionBox["400", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"2", "+", "l"}], ")"}], "5"]], "-", 
          FractionBox["1020", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"2", "+", "l"}], ")"}], "4"]], "+", 
          FractionBox["436", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"2", "+", "l"}], ")"}], "3"]], "+", 
          FractionBox["254", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"2", "+", "l"}], ")"}], "2"]], "+", 
          FractionBox["159", 
           RowBox[{"2", "+", "l"}]], "+", 
          FractionBox["181", 
           RowBox[{"3", "+", "l"}]], "-", 
          RowBox[{"75", " ", 
           SqrtBox[
            RowBox[{"16", "+", 
             RowBox[{"NN", " ", 
              RowBox[{"(", 
               RowBox[{"152", "+", "NN"}], ")"}]}]}]]}]}], ")"}]}], "+", 
       RowBox[{"NN", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "32400"}], "+", 
          FractionBox["720", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "l"}], ")"}], "4"]], "+", 
          FractionBox["2592", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "l"}], ")"}], "3"]], "-", 
          FractionBox["15408", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "l"}], ")"}], "2"]], "+", 
          FractionBox["24328", 
           RowBox[{"1", "+", "l"}]], "-", 
          FractionBox["720", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"2", "+", "l"}], ")"}], "4"]], "+", 
          FractionBox["2592", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"2", "+", "l"}], ")"}], "3"]], "+", 
          FractionBox["15408", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"2", "+", "l"}], ")"}], "2"]], "+", 
          FractionBox["24328", 
           RowBox[{"2", "+", "l"}]], "+", 
          FractionBox["152", 
           RowBox[{"3", "+", "l"}]], "-", 
          RowBox[{"2400", " ", 
           SqrtBox[
            RowBox[{"16", "+", 
             RowBox[{"NN", " ", 
              RowBox[{"(", 
               RowBox[{"152", "+", "NN"}], ")"}]}]}]]}], "-", 
          FractionBox[
           RowBox[{"36", " ", 
            SqrtBox[
             RowBox[{"16", "+", 
              RowBox[{"NN", " ", 
               RowBox[{"(", 
                RowBox[{"152", "+", "NN"}], ")"}]}]}]]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "l"}], ")"}], "3"]], "+", 
          FractionBox[
           RowBox[{"174", " ", 
            SqrtBox[
             RowBox[{"16", "+", 
              RowBox[{"NN", " ", 
               RowBox[{"(", 
                RowBox[{"152", "+", "NN"}], ")"}]}]}]]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "l"}], ")"}], "2"]], "-", 
          FractionBox[
           RowBox[{"339", " ", 
            SqrtBox[
             RowBox[{"16", "+", 
              RowBox[{"NN", " ", 
               RowBox[{"(", 
                RowBox[{"152", "+", "NN"}], ")"}]}]}]]}], 
           RowBox[{"1", "+", "l"}]], "-", 
          FractionBox[
           RowBox[{"36", " ", 
            SqrtBox[
             RowBox[{"16", "+", 
              RowBox[{"NN", " ", 
               RowBox[{"(", 
                RowBox[{"152", "+", "NN"}], ")"}]}]}]]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"2", "+", "l"}], ")"}], "3"]], "-", 
          FractionBox[
           RowBox[{"174", " ", 
            SqrtBox[
             RowBox[{"16", "+", 
              RowBox[{"NN", " ", 
               RowBox[{"(", 
                RowBox[{"152", "+", "NN"}], ")"}]}]}]]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"2", "+", "l"}], ")"}], "2"]], "-", 
          FractionBox[
           RowBox[{"339", " ", 
            SqrtBox[
             RowBox[{"16", "+", 
              RowBox[{"NN", " ", 
               RowBox[{"(", 
                RowBox[{"152", "+", "NN"}], ")"}]}]}]]}], 
           RowBox[{"2", "+", "l"}]], "-", 
          FractionBox[
           SqrtBox[
            RowBox[{"16", "+", 
             RowBox[{"NN", " ", 
              RowBox[{"(", 
               RowBox[{"152", "+", "NN"}], ")"}]}]}]], 
           RowBox[{"3", "+", "l"}]]}], ")"}]}], "+", 
       FractionBox[
        RowBox[{"2896", "-", 
         RowBox[{"76", " ", 
          SqrtBox[
           RowBox[{"16", "+", 
            RowBox[{"NN", " ", 
             RowBox[{"(", 
              RowBox[{"152", "+", "NN"}], ")"}]}]}]]}], "+", 
         RowBox[{"NN", " ", 
          RowBox[{"(", 
           RowBox[{"152", "+", "NN", "-", 
            SqrtBox[
             RowBox[{"16", "+", 
              RowBox[{"NN", " ", 
               RowBox[{"(", 
                RowBox[{"152", "+", "NN"}], ")"}]}]}]]}], ")"}]}]}], "l"]}], 
      ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"\[Epsilon]", " ", "n"}], ")"}], "3"]}], "-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"256000", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["l", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"3", "+", "l"}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{"3", " ", "l"}], "+", 
            SuperscriptBox["l", "2"]}], ")"}], "7"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"4", "+", "NN"}], ")"}], "4"]}], ")"}]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"10689", " ", 
        SuperscriptBox["l", "18"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["NN", "4"]}], "+", 
          RowBox[{
           SuperscriptBox["NN", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "144"}], "+", 
             SqrtBox[
              RowBox[{"16", "+", 
               RowBox[{"152", " ", "NN"}], "+", 
               SuperscriptBox["NN", "2"]}]]}], ")"}]}], "-", 
          RowBox[{"64", " ", 
           RowBox[{"(", 
            RowBox[{"4", "+", 
             SqrtBox[
              RowBox[{"16", "+", 
               RowBox[{"152", " ", "NN"}], "+", 
               SuperscriptBox["NN", "2"]}]]}], ")"}]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["NN", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "504"}], "+", 
             RowBox[{"17", " ", 
              SqrtBox[
               RowBox[{"16", "+", 
                RowBox[{"152", " ", "NN"}], "+", 
                SuperscriptBox["NN", "2"]}]]}]}], ")"}]}], "-", 
          RowBox[{"16", " ", "NN", " ", 
           RowBox[{"(", 
            RowBox[{"144", "+", 
             RowBox[{"17", " ", 
              SqrtBox[
               RowBox[{"16", "+", 
                RowBox[{"152", " ", "NN"}], "+", 
                SuperscriptBox["NN", "2"]}]]}]}], ")"}]}]}], ")"}]}], "-", 
       RowBox[{"27648", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "42368"}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["NN", "3"]}], "+", 
          RowBox[{"5408", " ", 
           SqrtBox[
            RowBox[{"16", "+", 
             RowBox[{"152", " ", "NN"}], "+", 
             SuperscriptBox["NN", "2"]}]]}], "+", 
          RowBox[{
           SuperscriptBox["NN", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "584"}], "+", 
             RowBox[{"3", " ", 
              SqrtBox[
               RowBox[{"16", "+", 
                RowBox[{"152", " ", "NN"}], "+", 
                SuperscriptBox["NN", "2"]}]]}]}], ")"}]}], "+", 
          RowBox[{"4", " ", "NN", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "5956"}], "+", 
             RowBox[{"89", " ", 
              SqrtBox[
               RowBox[{"16", "+", 
                RowBox[{"152", " ", "NN"}], "+", 
                SuperscriptBox["NN", "2"]}]]}]}], ")"}]}]}], ")"}]}], "-", 
       RowBox[{"4608", " ", "l", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "123"}], " ", 
           SuperscriptBox["NN", "3"]}], "+", 
          RowBox[{
           SuperscriptBox["NN", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "24304"}], "+", 
             RowBox[{"123", " ", 
              SqrtBox[
               RowBox[{"16", "+", 
                RowBox[{"152", " ", "NN"}], "+", 
                SuperscriptBox["NN", "2"]}]]}]}], ")"}]}], "+", 
          RowBox[{"256", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "10858"}], "+", 
             RowBox[{"973", " ", 
              SqrtBox[
               RowBox[{"16", "+", 
                RowBox[{"152", " ", "NN"}], "+", 
                SuperscriptBox["NN", "2"]}]]}]}], ")"}]}], "+", 
          RowBox[{"4", " ", "NN", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "257876"}], "+", 
             RowBox[{"3739", " ", 
              SqrtBox[
               RowBox[{"16", "+", 
                RowBox[{"152", " ", "NN"}], "+", 
                SuperscriptBox["NN", "2"]}]]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"1152", " ", 
        SuperscriptBox["l", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"75886496", "-", 
          RowBox[{"10689", " ", 
           SuperscriptBox["NN", "4"]}], "-", 
          RowBox[{"1201376", " ", 
           SqrtBox[
            RowBox[{"16", "+", 
             RowBox[{"152", " ", "NN"}], "+", 
             SuperscriptBox["NN", "2"]}]]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["NN", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "532682"}], "+", 
             RowBox[{"3563", " ", 
              SqrtBox[
               RowBox[{"16", "+", 
                RowBox[{"152", " ", "NN"}], "+", 
                SuperscriptBox["NN", "2"]}]]}]}], ")"}]}], "-", 
          RowBox[{"4", " ", "NN", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "6813556"}], "+", 
             RowBox[{"338477", " ", 
              SqrtBox[
               RowBox[{"16", "+", 
                RowBox[{"152", " ", "NN"}], "+", 
                SuperscriptBox["NN", "2"]}]]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["NN", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "27573604"}], "+", 
             RowBox[{"785682", " ", 
              SqrtBox[
               RowBox[{"16", "+", 
                RowBox[{"152", " ", "NN"}], "+", 
                SuperscriptBox["NN", "2"]}]]}]}], ")"}]}]}], ")"}]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["l", "17"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"96201", " ", 
           SuperscriptBox["NN", "4"]}], "+", 
          RowBox[{
           SuperscriptBox["NN", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"197397216", "-", 
             RowBox[{"6573668", " ", 
              SqrtBox[
               RowBox[{"16", "+", 
                RowBox[{"152", " ", "NN"}], "+", 
                SuperscriptBox["NN", "2"]}]]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["NN", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"13884944", "-", 
             RowBox[{"96201", " ", 
              SqrtBox[
               RowBox[{"16", "+", 
                RowBox[{"152", " ", "NN"}], "+", 
                SuperscriptBox["NN", "2"]}]]}]}], ")"}]}], "+", 
          RowBox[{"5644864", " ", 
           RowBox[{"(", 
            RowBox[{"4", "+", 
             SqrtBox[
              RowBox[{"16", "+", 
               RowBox[{"152", " ", "NN"}], "+", 
               SuperscriptBox["NN", "2"]}]]}], ")"}]}], "+", 
          RowBox[{"16", " ", "NN", " ", 
           RowBox[{"(", 
            RowBox[{"12988944", "+", 
             RowBox[{"1571417", " ", 
              SqrtBox[
               RowBox[{"16", "+", 
                RowBox[{"152", " ", "NN"}], "+", 
                SuperscriptBox["NN", "2"]}]]}]}], ")"}]}]}], ")"}]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["l", "16"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"602147", " ", 
           SuperscriptBox["NN", "4"]}], "+", 
          RowBox[{
           SuperscriptBox["NN", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1257992352", "-", 
             RowBox[{"41353996", " ", 
              SqrtBox[
               RowBox[{"16", "+", 
                RowBox[{"152", " ", "NN"}], "+", 
                SuperscriptBox["NN", "2"]}]]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["NN", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"87117168", "-", 
             RowBox[{"602147", " ", 
              SqrtBox[
               RowBox[{"16", "+", 
                RowBox[{"152", " ", "NN"}], "+", 
                SuperscriptBox["NN", "2"]}]]}]}], ")"}]}], "+", 
          RowBox[{"32009408", " ", 
           RowBox[{"(", 
            RowBox[{"4", "+", 
             SqrtBox[
              RowBox[{"16", "+", 
               RowBox[{"152", " ", "NN"}], "+", 
               SuperscriptBox["NN", "2"]}]]}], ")"}]}], "+", 
          RowBox[{"16", " ", "NN", " ", 
           RowBox[{"(", 
            RowBox[{"75693168", "+", 
             RowBox[{"9420499", " ", 
              SqrtBox[
               RowBox[{"16", "+", 
                RowBox[{"152", " ", "NN"}], "+", 
                SuperscriptBox["NN", "2"]}]]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"36", " ", 
        SuperscriptBox["l", "15"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "773171"}], " ", 
           SuperscriptBox["NN", "4"]}], "-", 
          RowBox[{"36618944", " ", 
           RowBox[{"(", 
            RowBox[{"4", "+", 
             SqrtBox[
              RowBox[{"16", "+", 
               RowBox[{"152", " ", "NN"}], "+", 
               SuperscriptBox["NN", "2"]}]]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["NN", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "112135624"}], "+", 
             RowBox[{"773171", " ", 
              SqrtBox[
               RowBox[{"16", "+", 
                RowBox[{"152", " ", "NN"}], "+", 
                SuperscriptBox["NN", "2"]}]]}]}], ")"}]}], "+", 
          RowBox[{"68", " ", 
           SuperscriptBox["NN", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "24190952"}], "+", 
             RowBox[{"784921", " ", 
              SqrtBox[
               RowBox[{"16", "+", 
                RowBox[{"152", " ", "NN"}], "+", 
                SuperscriptBox["NN", "2"]}]]}]}], ")"}]}], "-", 
          RowBox[{"16", " ", "NN", " ", 
           RowBox[{"(", 
            RowBox[{"89673624", "+", 
             RowBox[{"11547157", " ", 
              SqrtBox[
               RowBox[{"16", "+", 
                RowBox[{"152", " ", "NN"}], "+", 
                SuperscriptBox["NN", "2"]}]]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"64", " ", 
        SuperscriptBox["l", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2148489"}], " ", 
           SuperscriptBox["NN", "4"]}], "+", 
          RowBox[{"21", " ", 
           SuperscriptBox["NN", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "15277382"}], "+", 
             RowBox[{"102309", " ", 
              SqrtBox[
               RowBox[{"16", "+", 
                RowBox[{"152", " ", "NN"}], "+", 
                SuperscriptBox["NN", "2"]}]]}]}], ")"}]}], "+", 
          RowBox[{"320", " ", 
           RowBox[{"(", 
            RowBox[{"16326637", "+", 
             RowBox[{"694328", " ", 
              SqrtBox[
               RowBox[{"16", "+", 
                RowBox[{"152", " ", "NN"}], "+", 
                SuperscriptBox["NN", "2"]}]]}]}], ")"}]}], "-", 
          RowBox[{"4", " ", "NN", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "652429804"}], "+", 
             RowBox[{"63744689", " ", 
              SqrtBox[
               RowBox[{"16", "+", 
                RowBox[{"152", " ", "NN"}], "+", 
                SuperscriptBox["NN", "2"]}]]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["NN", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2765201066"}], "+", 
             RowBox[{"78769929", " ", 
              SqrtBox[
               RowBox[{"16", "+", 
                RowBox[{"152", " ", "NN"}], "+", 
                SuperscriptBox["NN", "2"]}]]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"96", " ", 
        SuperscriptBox["l", "4"], " ", 
        RowBox[{"(", 
         RowBox[{"8354139456", "-", 
          RowBox[{"7421729", " ", 
           SuperscriptBox["NN", "4"]}], "+", 
          RowBox[{"779254864", " ", 
           SqrtBox[
            RowBox[{"16", "+", 
             RowBox[{"152", " ", "NN"}], "+", 
             SuperscriptBox["NN", "2"]}]]}], "+", 
          RowBox[{"NN", " ", 
           RowBox[{"(", 
            RowBox[{"5586605824", "-", 
             RowBox[{"918469148", " ", 
              SqrtBox[
               RowBox[{"16", "+", 
                RowBox[{"152", " ", "NN"}], "+", 
                SuperscriptBox["NN", "2"]}]]}]}], ")"}]}], "+", 
          RowBox[{"7", " ", 
           SuperscriptBox["NN", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "158010828"}], "+", 
             RowBox[{"1060247", " ", 
              SqrtBox[
               RowBox[{"16", "+", 
                RowBox[{"152", " ", "NN"}], "+", 
                SuperscriptBox["NN", "2"]}]]}]}], ")"}]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["NN", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4725201281"}], "+", 
             RowBox[{"135506098", " ", 
              SqrtBox[
               RowBox[{"16", "+", 
                RowBox[{"152", " ", "NN"}], "+", 
                SuperscriptBox["NN", "2"]}]]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"18", " ", 
        SuperscriptBox["l", "14"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "8205589"}], " ", 
           SuperscriptBox["NN", "4"]}], "-", 
          RowBox[{"337957696", " ", 
           RowBox[{"(", 
            RowBox[{"4", "+", 
             SqrtBox[
              RowBox[{"16", "+", 
               RowBox[{"152", " ", "NN"}], "+", 
               SuperscriptBox["NN", "2"]}]]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["NN", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1193079816"}], "+", 
             RowBox[{"8205589", " ", 
              SqrtBox[
               RowBox[{"16", "+", 
                RowBox[{"152", " ", "NN"}], "+", 
                SuperscriptBox["NN", "2"]}]]}]}], ")"}]}], "-", 
          RowBox[{"16", " ", "NN", " ", 
           RowBox[{"(", 
            RowBox[{"867729816", "+", 
             RowBox[{"116601263", " ", 
              SqrtBox[
               RowBox[{"16", "+", 
                RowBox[{"152", " ", "NN"}], "+", 
                SuperscriptBox["NN", "2"]}]]}]}], ")"}]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["NN", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4445216856"}], "+", 
             RowBox[{"142363763", " ", 
              SqrtBox[
               RowBox[{"16", "+", 
                RowBox[{"152", " ", "NN"}], "+", 
                SuperscriptBox["NN", "2"]}]]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["l", "12"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "139644659"}], " ", 
           SuperscriptBox["NN", "4"]}], "-", 
          RowBox[{"3785759616", " ", 
           RowBox[{"(", 
            RowBox[{"4", "+", 
             SqrtBox[
              RowBox[{"16", "+", 
               RowBox[{"152", " ", "NN"}], "+", 
               SuperscriptBox["NN", "2"]}]]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["NN", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "20408777556"}], "+", 
             RowBox[{"139644659", " ", 
              SqrtBox[
               RowBox[{"16", "+", 
                RowBox[{"152", " ", "NN"}], "+", 
                SuperscriptBox["NN", "2"]}]]}]}], ")"}]}], "-", 
          RowBox[{"48", " ", "NN", " ", 
           RowBox[{"(", 
            RowBox[{"3876725692", "+", 
             RowBox[{"593118961", " ", 
              SqrtBox[
               RowBox[{"16", "+", 
                RowBox[{"152", " ", "NN"}], "+", 
                SuperscriptBox["NN", "2"]}]]}]}], ")"}]}], "+", 
          RowBox[{"16", " ", 
           SuperscriptBox["NN", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "19614575989"}], "+", 
             RowBox[{"612236467", " ", 
              SqrtBox[
               RowBox[{"16", "+", 
                RowBox[{"152", " ", "NN"}], "+", 
                SuperscriptBox["NN", "2"]}]]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"10", " ", 
        SuperscriptBox["l", "13"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "57239595"}], " ", 
           SuperscriptBox["NN", "4"]}], "-", 
          RowBox[{"1974632384", " ", 
           RowBox[{"(", 
            RowBox[{"4", "+", 
             SqrtBox[
              RowBox[{"16", "+", 
               RowBox[{"152", " ", "NN"}], "+", 
               SuperscriptBox["NN", "2"]}]]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["NN", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "8343855336"}], "+", 
             RowBox[{"57239595", " ", 
              SqrtBox[
               RowBox[{"16", "+", 
                RowBox[{"152", " ", "NN"}], "+", 
                SuperscriptBox["NN", "2"]}]]}]}], ")"}]}], "-", 
          RowBox[{"16", " ", "NN", " ", 
           RowBox[{"(", 
            RowBox[{"5431532568", "+", 
             RowBox[{"771400153", " ", 
              SqrtBox[
               RowBox[{"16", "+", 
                RowBox[{"152", " ", "NN"}], "+", 
                SuperscriptBox["NN", "2"]}]]}]}], ")"}]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["NN", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "31581167192"}], "+", 
             RowBox[{"998411529", " ", 
              SqrtBox[
               RowBox[{"16", "+", 
                RowBox[{"152", " ", "NN"}], "+", 
                SuperscriptBox["NN", "2"]}]]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["l", "5"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "142088877"}], " ", 
           SuperscriptBox["NN", "4"]}], "+", 
          RowBox[{"NN", " ", 
           RowBox[{"(", 
            RowBox[{"59273887136", "-", 
             RowBox[{"18647217140", " ", 
              SqrtBox[
               RowBox[{"16", "+", 
                RowBox[{"152", " ", "NN"}], "+", 
                SuperscriptBox["NN", "2"]}]]}]}], ")"}]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["NN", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "7043331100"}], "+", 
             RowBox[{"47362959", " ", 
              SqrtBox[
               RowBox[{"16", "+", 
                RowBox[{"152", " ", "NN"}], "+", 
                SuperscriptBox["NN", "2"]}]]}]}], ")"}]}], "+", 
          RowBox[{"16", " ", 
           RowBox[{"(", 
            RowBox[{"5175478996", "+", 
             RowBox[{"716782749", " ", 
              SqrtBox[
               RowBox[{"16", "+", 
                RowBox[{"152", " ", "NN"}], "+", 
                SuperscriptBox["NN", "2"]}]]}]}], ")"}]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["NN", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "89327738587"}], "+", 
             RowBox[{"2582809662", " ", 
              SqrtBox[
               RowBox[{"16", "+", 
                RowBox[{"152", " ", "NN"}], "+", 
                SuperscriptBox["NN", "2"]}]]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"24", " ", 
        SuperscriptBox["l", "6"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "208282291"}], " ", 
           SuperscriptBox["NN", "4"]}], "+", 
          RowBox[{"NN", " ", 
           RowBox[{"(", 
            RowBox[{"24062548608", "-", 
             RowBox[{"29115764080", " ", 
              SqrtBox[
               RowBox[{"16", "+", 
                RowBox[{"152", " ", "NN"}], "+", 
                SuperscriptBox["NN", "2"]}]]}]}], ")"}]}], "+", 
          RowBox[{"2368", " ", 
           RowBox[{"(", 
            RowBox[{"27775036", "+", 
             RowBox[{"4885759", " ", 
              SqrtBox[
               RowBox[{"16", "+", 
                RowBox[{"152", " ", "NN"}], "+", 
                SuperscriptBox["NN", "2"]}]]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["NN", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "30902947800"}], "+", 
             RowBox[{"208282291", " ", 
              SqrtBox[
               RowBox[{"16", "+", 
                RowBox[{"152", " ", "NN"}], "+", 
                SuperscriptBox["NN", "2"]}]]}]}], ")"}]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["NN", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "129154189456"}], "+", 
             RowBox[{"3768373421", " ", 
              SqrtBox[
               RowBox[{"16", "+", 
                RowBox[{"152", " ", "NN"}], "+", 
                SuperscriptBox["NN", "2"]}]]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"18", " ", 
        SuperscriptBox["l", "8"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "541444169"}], " ", 
           SuperscriptBox["NN", "4"]}], "+", 
          RowBox[{"17", " ", 
           SuperscriptBox["NN", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4702767768"}], "+", 
             RowBox[{"31849657", " ", 
              SqrtBox[
               RowBox[{"16", "+", 
                RowBox[{"152", " ", "NN"}], "+", 
                SuperscriptBox["NN", "2"]}]]}]}], ")"}]}], "+", 
          RowBox[{"64", " ", 
           RowBox[{"(", 
            RowBox[{"642011044", "+", 
             RowBox[{"140552761", " ", 
              SqrtBox[
               RowBox[{"16", "+", 
                RowBox[{"152", " ", "NN"}], "+", 
                SuperscriptBox["NN", "2"]}]]}]}], ")"}]}], "-", 
          RowBox[{"16", " ", "NN", " ", 
           RowBox[{"(", 
            RowBox[{"14721559896", "+", 
             RowBox[{"5385312433", " ", 
              SqrtBox[
               RowBox[{"16", "+", 
                RowBox[{"152", " ", "NN"}], "+", 
                SuperscriptBox["NN", "2"]}]]}]}], ")"}]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["NN", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "325767557616"}], "+", 
             RowBox[{"9699323803", " ", 
              SqrtBox[
               RowBox[{"16", "+", 
                RowBox[{"152", " ", "NN"}], "+", 
                SuperscriptBox["NN", "2"]}]]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["l", "11"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "236269656"}], " ", 
           SuperscriptBox["NN", "4"]}], "+", 
          RowBox[{"9", " ", 
           SuperscriptBox["NN", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3846671491"}], "+", 
             RowBox[{"26252184", " ", 
              SqrtBox[
               RowBox[{"16", "+", 
                RowBox[{"152", " ", "NN"}], "+", 
                SuperscriptBox["NN", "2"]}]]}]}], ")"}]}], "-", 
          RowBox[{"32", " ", 
           RowBox[{"(", 
            RowBox[{"553624588", "+", 
             RowBox[{"138493647", " ", 
              SqrtBox[
               RowBox[{"16", "+", 
                RowBox[{"152", " ", "NN"}], "+", 
                SuperscriptBox["NN", "2"]}]]}]}], ")"}]}], "-", 
          RowBox[{"4", " ", "NN", " ", 
           RowBox[{"(", 
            RowBox[{"66914223716", "+", 
             RowBox[{"11353917343", " ", 
              SqrtBox[
               RowBox[{"16", "+", 
                RowBox[{"152", " ", "NN"}], "+", 
                SuperscriptBox["NN", "2"]}]]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["NN", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "540557488136"}], "+", 
             RowBox[{"16663549563", " ", 
              SqrtBox[
               RowBox[{"16", "+", 
                RowBox[{"152", " ", "NN"}], "+", 
                SuperscriptBox["NN", "2"]}]]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["l", "7"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2007426267"}], " ", 
           SuperscriptBox["NN", "4"]}], "+", 
          RowBox[{"1088", " ", 
           RowBox[{"(", 
            RowBox[{"309511732", "+", 
             RowBox[{"62866933", " ", 
              SqrtBox[
               RowBox[{"16", "+", 
                RowBox[{"152", " ", "NN"}], "+", 
                SuperscriptBox["NN", "2"]}]]}]}], ")"}]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["NN", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "99045194420"}], "+", 
             RowBox[{"669142089", " ", 
              SqrtBox[
               RowBox[{"16", "+", 
                RowBox[{"152", " ", "NN"}], "+", 
                SuperscriptBox["NN", "2"]}]]}]}], ")"}]}], "-", 
          RowBox[{"64", " ", "NN", " ", 
           RowBox[{"(", 
            RowBox[{"5268592881", "+", 
             RowBox[{"4677560060", " ", 
              SqrtBox[
               RowBox[{"16", "+", 
                RowBox[{"152", " ", "NN"}], "+", 
                SuperscriptBox["NN", "2"]}]]}]}], ")"}]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["NN", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "613332339596"}], "+", 
             RowBox[{"18071398371", " ", 
              SqrtBox[
               RowBox[{"16", "+", 
                RowBox[{"152", " ", "NN"}], "+", 
                SuperscriptBox["NN", "2"]}]]}]}], ")"}]}]}], ")"}]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["l", "10"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2213752471", " ", 
           SuperscriptBox["NN", "4"]}], "+", 
          RowBox[{
           SuperscriptBox["NN", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"5153964418976", "-", 
             RowBox[{"156971189708", " ", 
              SqrtBox[
               RowBox[{"16", "+", 
                RowBox[{"152", " ", "NN"}], "+", 
                SuperscriptBox["NN", "2"]}]]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["NN", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"325216377504", "-", 
             RowBox[{"2213752471", " ", 
              SqrtBox[
               RowBox[{"16", "+", 
                RowBox[{"152", " ", "NN"}], "+", 
                SuperscriptBox["NN", "2"]}]]}]}], ")"}]}], "+", 
          RowBox[{"64", " ", 
           RowBox[{"(", 
            RowBox[{"1238358204", "+", 
             RowBox[{"313439551", " ", 
              SqrtBox[
               RowBox[{"16", "+", 
                RowBox[{"152", " ", "NN"}], "+", 
                SuperscriptBox["NN", "2"]}]]}]}], ")"}]}], "+", 
          RowBox[{"16", " ", "NN", " ", 
           RowBox[{"(", 
            RowBox[{"126931206464", "+", 
             RowBox[{"25014930147", " ", 
              SqrtBox[
               RowBox[{"16", "+", 
                RowBox[{"152", " ", "NN"}], "+", 
                SuperscriptBox["NN", "2"]}]]}]}], ")"}]}]}], ")"}]}], "-", 
       RowBox[{
        SuperscriptBox["l", "9"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"9116423631", " ", 
           SuperscriptBox["NN", "4"]}], "+", 
          RowBox[{
           SuperscriptBox["NN", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"21586387216736", "-", 
             RowBox[{"649855526988", " ", 
              SqrtBox[
               RowBox[{"16", "+", 
                RowBox[{"152", " ", "NN"}], "+", 
                SuperscriptBox["NN", "2"]}]]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["NN", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"1342703722944", "-", 
             RowBox[{"9116423631", " ", 
              SqrtBox[
               RowBox[{"16", "+", 
                RowBox[{"152", " ", "NN"}], "+", 
                SuperscriptBox["NN", "2"]}]]}]}], ")"}]}], "-", 
          RowBox[{"64", " ", 
           RowBox[{"(", 
            RowBox[{"1762317556", "+", 
             RowBox[{"356229389", " ", 
              SqrtBox[
               RowBox[{"16", "+", 
                RowBox[{"152", " ", "NN"}], "+", 
                SuperscriptBox["NN", "2"]}]]}]}], ")"}]}], "+", 
          RowBox[{"16", " ", "NN", " ", 
           RowBox[{"(", 
            RowBox[{"390274640704", "+", 
             RowBox[{"96708298567", " ", 
              SqrtBox[
               RowBox[{"16", "+", 
                RowBox[{"152", " ", "NN"}], "+", 
                SuperscriptBox["NN", "2"]}]]}]}], ")"}]}]}], ")"}]}]}], ")"}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"\[Epsilon]", " ", "n"}], ")"}], "4"]}]}]}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"\[Delta]F0", " ", "=", " ", 
  RowBox[{
   FractionBox["1", "2"], "+", 
   RowBox[{
    FractionBox[
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{"16", "+", "NN", "-", 
        SqrtBox[
         RowBox[{"16", "+", 
          RowBox[{"152", " ", "NN"}], "+", 
          SuperscriptBox["NN", "2"]}]]}], ")"}]}], 
     RowBox[{"20", " ", 
      RowBox[{"(", 
       RowBox[{"4", "+", "NN"}], ")"}]}]], 
    RowBox[{"(", 
     RowBox[{"\[Epsilon]", " ", "n"}], ")"}]}], "+", 
   RowBox[{
    FractionBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"459", " ", 
        SuperscriptBox["NN", "3"]}], "+", 
       RowBox[{
        SuperscriptBox["NN", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"55072", "-", 
          RowBox[{"459", " ", 
           SqrtBox[
            RowBox[{"16", "+", 
             RowBox[{"152", " ", "NN"}], "+", 
             SuperscriptBox["NN", "2"]}]]}]}], ")"}]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "38444"}], "+", 
          RowBox[{"4139", " ", 
           SqrtBox[
            RowBox[{"16", "+", 
             RowBox[{"152", " ", "NN"}], "+", 
             SuperscriptBox["NN", "2"]}]]}]}], ")"}]}], "-", 
       RowBox[{"4", " ", "NN", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "48953"}], "+", 
          RowBox[{"5047", " ", 
           SqrtBox[
            RowBox[{"16", "+", 
             RowBox[{"152", " ", "NN"}], "+", 
             SuperscriptBox["NN", "2"]}]]}]}], ")"}]}]}], ")"}], 
     RowBox[{"1200", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"4", "+", "NN"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"28", "+", 
        RowBox[{"3", " ", "NN"}], "-", 
        RowBox[{"3", " ", 
         SqrtBox[
          RowBox[{"16", "+", 
           RowBox[{"152", " ", "NN"}], "+", 
           SuperscriptBox["NN", "2"]}]]}]}], ")"}]}]], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"\[Epsilon]", " ", "n"}], ")"}], "2"]}], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"216", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"4", "+", "NN"}], ")"}], "3"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"28", "+", 
         RowBox[{"3", " ", "NN"}], "-", 
         RowBox[{"3", " ", 
          SqrtBox[
           RowBox[{"16", "+", 
            RowBox[{"152", " ", "NN"}], "+", 
            SuperscriptBox["NN", "2"]}]]}]}], ")"}], "3"]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2187", " ", 
       SuperscriptBox["NN", "6"]}], "+", 
      RowBox[{
       SuperscriptBox["NN", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"305114496", "-", 
         RowBox[{"50519460", " ", 
          SqrtBox[
           RowBox[{"16", "+", 
            RowBox[{"152", " ", "NN"}], "+", 
            SuperscriptBox["NN", "2"]}]]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["NN", "3"], " ", 
       RowBox[{"(", 
        RowBox[{"472244044", "-", 
         RowBox[{"12977134", " ", 
          SqrtBox[
           RowBox[{"16", "+", 
            RowBox[{"152", " ", "NN"}], "+", 
            SuperscriptBox["NN", "2"]}]]}]}], ")"}]}], "+", 
      RowBox[{"NN", " ", 
       RowBox[{"(", 
        RowBox[{"254719936", "-", 
         RowBox[{"4850256", " ", 
          SqrtBox[
           RowBox[{"16", "+", 
            RowBox[{"152", " ", "NN"}], "+", 
            SuperscriptBox["NN", "2"]}]]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["NN", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"34208206", "-", 
         RowBox[{"362232", " ", 
          SqrtBox[
           RowBox[{"16", "+", 
            RowBox[{"152", " ", "NN"}], "+", 
            SuperscriptBox["NN", "2"]}]]}]}], ")"}]}], "-", 
      RowBox[{"81", " ", 
       SuperscriptBox["NN", "5"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "6524"}], "+", 
         RowBox[{"27", " ", 
          SqrtBox[
           RowBox[{"16", "+", 
            RowBox[{"152", " ", "NN"}], "+", 
            SuperscriptBox["NN", "2"]}]]}]}], ")"}]}], "-", 
      RowBox[{"1280", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "79862"}], "+", 
         RowBox[{"16847", " ", 
          SqrtBox[
           RowBox[{"16", "+", 
            RowBox[{"152", " ", "NN"}], "+", 
            SuperscriptBox["NN", "2"]}]]}]}], ")"}]}]}], ")"}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"\[Epsilon]", " ", "n"}], ")"}], "3"]}], " ", "+", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"631174761", " ", 
         SuperscriptBox["NN", "9"]}], "+", 
        RowBox[{
         SuperscriptBox["NN", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"96718982113430016", "-", 
           RowBox[{"5107490519582960", " ", 
            SqrtBox[
             RowBox[{"16", "+", 
              RowBox[{"152", " ", "NN"}], "+", 
              SuperscriptBox["NN", "2"]}]]}]}], ")"}]}], "-", 
        RowBox[{"6561", " ", 
         SuperscriptBox["NN", "8"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "34917838"}], "+", 
           RowBox[{"96201", " ", 
            SqrtBox[
             RowBox[{"16", "+", 
              RowBox[{"152", " ", "NN"}], "+", 
              SuperscriptBox["NN", "2"]}]]}]}], ")"}]}], "-", 
        RowBox[{"1458", " ", 
         SuperscriptBox["NN", "7"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "19711120256"}], "+", 
           RowBox[{"124229529", " ", 
            SqrtBox[
             RowBox[{"16", "+", 
              RowBox[{"152", " ", "NN"}], "+", 
              SuperscriptBox["NN", "2"]}]]}]}], ")"}]}], "+", 
        RowBox[{"102400", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "50990379356"}], "+", 
           RowBox[{"12336123911", " ", 
            SqrtBox[
             RowBox[{"16", "+", 
              RowBox[{"152", " ", "NN"}], "+", 
              SuperscriptBox["NN", "2"]}]]}]}], ")"}]}], "-", 
        RowBox[{"8", " ", 
         SuperscriptBox["NN", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "181170566171447"}], "+", 
           RowBox[{"2098871374437", " ", 
            SqrtBox[
             RowBox[{"16", "+", 
              RowBox[{"152", " ", "NN"}], "+", 
              SuperscriptBox["NN", "2"]}]]}]}], ")"}]}], "+", 
        RowBox[{"1024", " ", "NN", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "32258139788496"}], "+", 
           RowBox[{"2896014007651", " ", 
            SqrtBox[
             RowBox[{"16", "+", 
              RowBox[{"152", " ", "NN"}], "+", 
              SuperscriptBox["NN", "2"]}]]}]}], ")"}]}], "+", 
        RowBox[{"256", " ", 
         SuperscriptBox["NN", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "119241457744512"}], "+", 
           RowBox[{"6318850455503", " ", 
            SqrtBox[
             RowBox[{"16", "+", 
              RowBox[{"152", " ", "NN"}], "+", 
              SuperscriptBox["NN", "2"]}]]}]}], ")"}]}], "-", 
        RowBox[{"40", " ", 
         SuperscriptBox["NN", "5"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "639747819254778"}], "+", 
           RowBox[{"13918599086959", " ", 
            SqrtBox[
             RowBox[{"16", "+", 
              RowBox[{"152", " ", "NN"}], "+", 
              SuperscriptBox["NN", "2"]}]]}]}], ")"}]}], "-", 
        RowBox[{"64", " ", 
         SuperscriptBox["NN", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "361713441133592"}], "+", 
           RowBox[{"96489385446979", " ", 
            SqrtBox[
             RowBox[{"16", "+", 
              RowBox[{"152", " ", "NN"}], "+", 
              SuperscriptBox["NN", "2"]}]]}]}], ")"}]}]}], ")"}], ")"}], "/", 
     
     RowBox[{"(", 
      RowBox[{"1944000", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"4", "+", "NN"}], ")"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"28", "+", 
          RowBox[{"3", " ", "NN"}], "-", 
          RowBox[{"3", " ", 
           SqrtBox[
            RowBox[{"16", "+", 
             RowBox[{"152", " ", "NN"}], "+", 
             SuperscriptBox["NN", "2"]}]]}]}], ")"}], "5"]}], ")"}]}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"\[Epsilon]", " ", "n"}], ")"}], "4"]}]}]}]}], "Input",
 CellChangeTimes->{{3.9984864433781548`*^9, 3.99848669132959*^9}, {
  3.998486759822948*^9, 
  3.99848684347561*^9}},ExpressionUUID->"a423aea1-8249-4908-9d30-\
6ac10a8530ac"]
}, Closed]],

Cell[CellGroupData[{

Cell["Emergent Supersymmetry", "Subsection",
 CellChangeTimes->{{3.998486038275999*^9, 
  3.998486040950059*^9}},ExpressionUUID->"2a8162eb-aa63-4508-8e92-\
57fb42a14075"],

Cell["Eight loop ground state dimension", "Text",
 CellChangeTimes->{{3.998489041818828*^9, 
  3.998489050703699*^9}},ExpressionUUID->"c1bd943a-cae2-4dbc-96c3-\
26dde6136ad5"],

Cell[BoxData[
 RowBox[{"\[CapitalDelta]n", " ", "=", " ", 
  RowBox[{"n", " ", "+", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox["n", "4"], "-", 
      FractionBox["1", "2"]}], ")"}], 
    RowBox[{"(", 
     RowBox[{"\[Epsilon]", " ", "n"}], ")"}]}], " ", "+", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"17", " ", "n"}], "144"]}], "+", 
      FractionBox["1", "4"]}], ")"}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"\[Epsilon]", " ", "n"}], ")"}], "2"]}], " ", "+", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"125", " ", "n"}], "1152"], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"-", "1606"}], "+", 
        RowBox[{"672", " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}]}], "3456"]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"\[Epsilon]", " ", "n"}], ")"}], "3"]}], " ", "+", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"3563", " ", "n"}], "27648"]}], "+", 
      FractionBox[
       RowBox[{"67492", "-", 
        RowBox[{"13520", " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
        RowBox[{"23680", " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}]}], "82944"]}], ")"}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"\[Epsilon]", " ", "n"}], ")"}], "4"]}], " ", "+", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"29183", " ", "n"}], "165888"], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"-", "1454461"}], "+", 
        RowBox[{"195616", " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
        RowBox[{"271360", " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
        RowBox[{"421120", " ", 
         RowBox[{"Zeta", "[", "7", "]"}]}]}], "995328"]}], ")"}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"\[Epsilon]", " ", "n"}], ")"}], "5"]}], " ", "+", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"1044133", " ", "n"}], "3981312"]}], "+", 
      FractionBox[
       RowBox[{"64798957", "-", 
        RowBox[{"6392576", " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
        RowBox[{"7555456", " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
        RowBox[{"12445440", " ", 
         RowBox[{"Zeta", "[", "7", "]"}]}], "-", 
        RowBox[{"15482880", " ", 
         RowBox[{"Zeta", "[", "9", "]"}]}]}], "23887872"]}], ")"}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"\[Epsilon]", " ", "n"}], ")"}], "6"]}], " ", "+", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"26469553", " ", "n"}], "63700992"], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"-", "2953054562"}], "+", 
        RowBox[{"244926848", " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
        RowBox[{"226939904", " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
        RowBox[{"358373120", " ", 
         RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
        RowBox[{"554502144", " ", 
         RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
        RowBox[{"588521472", " ", 
         RowBox[{"Zeta", "[", "11", "]"}]}]}], "573308928"]}], ")"}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"\[Epsilon]", " ", "n"}], ")"}], "7"]}], " ", "+", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"18945961925", " ", "n"}], "27518828544"]}], "+", 
      FractionBox[
       RowBox[{"274546804176", "-", 
        RowBox[{"20025192480", " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
        RowBox[{"15618625536", " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
        RowBox[{"21925073664", " ", 
         RowBox[{"Zeta", "[", "7", "]"}]}], "-", 
        RowBox[{"34813341696", " ", 
         RowBox[{"Zeta", "[", "9", "]"}]}], "-", 
        RowBox[{"49344970752", " ", 
         RowBox[{"Zeta", "[", "11", "]"}]}], "-", 
        RowBox[{"46038220800", " ", 
         RowBox[{"Zeta", "[", "13", "]"}]}]}], "27518828544"]}], ")"}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"\[Epsilon]", " ", "n"}], ")"}], "8"]}]}]}]], "Input",
 CellChangeTimes->{{3.9985368790181513`*^9, 3.9985368817749023`*^9}, {
  3.998536976704946*^9, 
  3.9985371353369923`*^9}},ExpressionUUID->"4bd7795b-9ea0-473c-8e2f-\
cf50c49b4b6c"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.998489359040532*^9, 
  3.9984893592488213`*^9}},ExpressionUUID->"0f860344-3c27-4f16-a3e2-\
97fbba2ccf1e"],

Cell["Fluctuations", "Text",
 CellChangeTimes->{{3.998487522020871*^9, 
  3.998487523326789*^9}},ExpressionUUID->"0f324aca-7a7e-4333-84fe-\
bc886a9c492d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Delta]Blparallel", " ", "=", " ", 
   RowBox[{"l", "-", 
    RowBox[{
     FractionBox[
      RowBox[{"(", 
       RowBox[{"l", "-", "1"}], ")"}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "l"}], ")"}]}]], 
     RowBox[{"(", 
      RowBox[{"\[Epsilon]", " ", "n"}], ")"}]}], "+", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "l"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"12", "+", 
         RowBox[{"98", " ", "l"}], "+", 
         RowBox[{"135", " ", 
          SuperscriptBox["l", "2"]}], "+", 
         RowBox[{"78", " ", 
          SuperscriptBox["l", "3"]}], "+", 
         RowBox[{"17", " ", 
          SuperscriptBox["l", "4"]}]}], ")"}], " "}], 
      RowBox[{"48", " ", "l", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "l"}], ")"}], "3"], " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", "l"}], ")"}]}]], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"\[Epsilon]", " ", "n"}], ")"}], "2"]}], "-", 
    RowBox[{
     FractionBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "72"}], "-", 
        RowBox[{"552", " ", "l"}], "-", 
        RowBox[{"2664", " ", 
         SuperscriptBox["l", "2"]}], "-", 
        RowBox[{"4240", " ", 
         SuperscriptBox["l", "3"]}], "-", 
        RowBox[{"2345", " ", 
         SuperscriptBox["l", "4"]}], "+", 
        RowBox[{"1921", " ", 
         SuperscriptBox["l", "5"]}], "+", 
        RowBox[{"4126", " ", 
         SuperscriptBox["l", "6"]}], "+", 
        RowBox[{"2890", " ", 
         SuperscriptBox["l", "7"]}], "+", 
        RowBox[{"955", " ", 
         SuperscriptBox["l", "8"]}], "+", 
        RowBox[{"125", " ", 
         SuperscriptBox["l", "9"]}]}], ")"}], 
      RowBox[{"288", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["l", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "l"}], ")"}], "5"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"2", "+", "l"}], ")"}], "2"]}], ")"}]}]], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"\[Epsilon]", " ", "n"}], ")"}], "3"]}], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"27648", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "l"}], ")"}], " ", 
       SuperscriptBox["l", "3"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "l"}], ")"}], "7"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", "l"}], ")"}], "3"], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", "l"}], ")"}]}]], 
     RowBox[{"(", 
      RowBox[{"25920", "+", 
       RowBox[{"234144", " ", "l"}], "+", 
       RowBox[{"1062000", " ", 
        SuperscriptBox["l", "2"]}], "+", 
       RowBox[{"3919608", " ", 
        SuperscriptBox["l", "3"]}], "+", 
       RowBox[{"7416292", " ", 
        SuperscriptBox["l", "4"]}], "+", 
       RowBox[{"6181350", " ", 
        SuperscriptBox["l", "5"]}], "-", 
       RowBox[{"3487555", " ", 
        SuperscriptBox["l", "6"]}], "-", 
       RowBox[{"14976005", " ", 
        SuperscriptBox["l", "7"]}], "-", 
       RowBox[{"15739320", " ", 
        SuperscriptBox["l", "8"]}], "-", 
       RowBox[{"4731820", " ", 
        SuperscriptBox["l", "9"]}], "+", 
       RowBox[{"5837330", " ", 
        SuperscriptBox["l", "10"]}], "+", 
       RowBox[{"7813710", " ", 
        SuperscriptBox["l", "11"]}], "+", 
       RowBox[{"4441660", " ", 
        SuperscriptBox["l", "12"]}], "+", 
       RowBox[{"1409870", " ", 
        SuperscriptBox["l", "13"]}], "+", 
       RowBox[{"243225", " ", 
        SuperscriptBox["l", "14"]}], "+", 
       RowBox[{"17815", " ", 
        SuperscriptBox["l", "15"]}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"\[Epsilon]", " ", "n"}], ")"}], "4"]}], "-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"27648", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "l"}], ")"}], "2"], " ", 
         SuperscriptBox["l", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "l"}], ")"}], "9"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"2", "+", "l"}], ")"}], "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"3", "+", "l"}], ")"}], "2"]}], ")"}]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "108864"}], "-", 
       RowBox[{"1156032", " ", "l"}], "-", 
       RowBox[{"5918400", " ", 
        SuperscriptBox["l", "2"]}], "-", 
       RowBox[{"20404800", " ", 
        SuperscriptBox["l", "3"]}], "-", 
       RowBox[{"62779752", " ", 
        SuperscriptBox["l", "4"]}], "-", 
       RowBox[{"129634776", " ", 
        SuperscriptBox["l", "5"]}], "-", 
       RowBox[{"146367164", " ", 
        SuperscriptBox["l", "6"]}], "+", 
       RowBox[{"18683128", " ", 
        SuperscriptBox["l", "7"]}], "+", 
       RowBox[{"366546902", " ", 
        SuperscriptBox["l", "8"]}], "+", 
       RowBox[{"584320583", " ", 
        SuperscriptBox["l", "9"]}], "+", 
       RowBox[{"328326900", " ", 
        SuperscriptBox["l", "10"]}], "-", 
       RowBox[{"247617642", " ", 
        SuperscriptBox["l", "11"]}], "-", 
       RowBox[{"589978610", " ", 
        SuperscriptBox["l", "12"]}], "-", 
       RowBox[{"435993719", " ", 
        SuperscriptBox["l", "13"]}], "-", 
       RowBox[{"66792964", " ", 
        SuperscriptBox["l", "14"]}], "+", 
       RowBox[{"151585868", " ", 
        SuperscriptBox["l", "15"]}], "+", 
       RowBox[{"155145522", " ", 
        SuperscriptBox["l", "16"]}], "+", 
       RowBox[{"79368681", " ", 
        SuperscriptBox["l", "17"]}], "+", 
       RowBox[{"25140556", " ", 
        SuperscriptBox["l", "18"]}], "+", 
       RowBox[{"4994374", " ", 
        SuperscriptBox["l", "19"]}], "+", 
       RowBox[{"573650", " ", 
        SuperscriptBox["l", "20"]}], "+", 
       RowBox[{"29183", " ", 
        SuperscriptBox["l", "21"]}]}], ")"}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"\[Epsilon]", " ", "n"}], ")"}], "5"]}], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"3981312", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "l"}], ")"}], "3"], " ", 
       SuperscriptBox["l", "5"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "l"}], ")"}], "11"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", "l"}], ")"}], "5"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"3", "+", "l"}], ")"}], "3"]}]], 
     RowBox[{"(", 
      RowBox[{"70543872", "+", 
       RowBox[{"866121984", " ", "l"}], "+", 
       RowBox[{"5064882048", " ", 
        SuperscriptBox["l", "2"]}], "+", 
       RowBox[{"19180157184", " ", 
        SuperscriptBox["l", "3"]}], "+", 
       RowBox[{"55302606144", " ", 
        SuperscriptBox["l", "4"]}], "+", 
       RowBox[{"148972456800", " ", 
        SuperscriptBox["l", "5"]}], "+", 
       RowBox[{"321020640144", " ", 
        SuperscriptBox["l", "6"]}], "+", 
       RowBox[{"451066402848", " ", 
        SuperscriptBox["l", "7"]}], "+", 
       RowBox[{"138939117664", " ", 
        SuperscriptBox["l", "8"]}], "-", 
       RowBox[{"1003799323602", " ", 
        SuperscriptBox["l", "9"]}], "-", 
       RowBox[{"2391159157643", " ", 
        SuperscriptBox["l", "10"]}], "-", 
       RowBox[{"2242350530609", " ", 
        SuperscriptBox["l", "11"]}], "+", 
       RowBox[{"394981786780", " ", 
        SuperscriptBox["l", "12"]}], "+", 
       RowBox[{"3558477963964", " ", 
        SuperscriptBox["l", "13"]}], "+", 
       RowBox[{"4027915228288", " ", 
        SuperscriptBox["l", "14"]}], "+", 
       RowBox[{"1291226632528", " ", 
        SuperscriptBox["l", "15"]}], "-", 
       RowBox[{"1817938921316", " ", 
        SuperscriptBox["l", "16"]}], "-", 
       RowBox[{"2684496817016", " ", 
        SuperscriptBox["l", "17"]}], "-", 
       RowBox[{"1508296459838", " ", 
        SuperscriptBox["l", "18"]}], "-", 
       RowBox[{"81001704266", " ", 
        SuperscriptBox["l", "19"]}], "+", 
       RowBox[{"525117198004", " ", 
        SuperscriptBox["l", "20"]}], "+", 
       RowBox[{"455960017828", " ", 
        SuperscriptBox["l", "21"]}], "+", 
       RowBox[{"219626639512", " ", 
        SuperscriptBox["l", "22"]}], "+", 
       RowBox[{"70112873992", " ", 
        SuperscriptBox["l", "23"]}], "+", 
       RowBox[{"15241731316", " ", 
        SuperscriptBox["l", "24"]}], "+", 
       RowBox[{"2186240266", " ", 
        SuperscriptBox["l", "25"]}], "+", 
       RowBox[{"187535649", " ", 
        SuperscriptBox["l", "26"]}], "+", 
       RowBox[{"7308931", " ", 
        SuperscriptBox["l", "27"]}]}], ")"}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"\[Epsilon]", " ", "n"}], ")"}], "6"]}], "-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"7962624", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "l"}], ")"}], "4"], " ", 
         SuperscriptBox["l", "6"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "l"}], ")"}], "13"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"2", "+", "l"}], ")"}], "6"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"3", "+", "l"}], ")"}], "4"]}], ")"}]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "665127936"}], "-", 
       RowBox[{"9291635712", " ", "l"}], "-", 
       RowBox[{"61612793856", " ", 
        SuperscriptBox["l", "2"]}], "-", 
       RowBox[{"260961564672", " ", 
        SuperscriptBox["l", "3"]}], "-", 
       RowBox[{"810443273472", " ", 
        SuperscriptBox["l", "4"]}], "-", 
       RowBox[{"2055337867008", " ", 
        SuperscriptBox["l", "5"]}], "-", 
       RowBox[{"5010561407232", " ", 
        SuperscriptBox["l", "6"]}], "-", 
       RowBox[{"10995118248960", " ", 
        SuperscriptBox["l", "7"]}], "-", 
       RowBox[{"18131663916936", " ", 
        SuperscriptBox["l", "8"]}], "-", 
       RowBox[{"12917123046024", " ", 
        SuperscriptBox["l", "9"]}], "+", 
       RowBox[{"30400910700648", " ", 
        SuperscriptBox["l", "10"]}], "+", 
       RowBox[{"112775804680960", " ", 
        SuperscriptBox["l", "11"]}], "+", 
       RowBox[{"156949846744499", " ", 
        SuperscriptBox["l", "12"]}], "+", 
       RowBox[{"48146975884965", " ", 
        SuperscriptBox["l", "13"]}], "-", 
       RowBox[{"199067968048754", " ", 
        SuperscriptBox["l", "14"]}], "-", 
       RowBox[{"362739428754502", " ", 
        SuperscriptBox["l", "15"]}], "-", 
       RowBox[{"229113294805413", " ", 
        SuperscriptBox["l", "16"]}], "+", 
       RowBox[{"117704887338237", " ", 
        SuperscriptBox["l", "17"]}], "+", 
       RowBox[{"354050691015288", " ", 
        SuperscriptBox["l", "18"]}], "+", 
       RowBox[{"285358002019416", " ", 
        SuperscriptBox["l", "19"]}], "+", 
       RowBox[{"37845231518598", " ", 
        SuperscriptBox["l", "20"]}], "-", 
       RowBox[{"140306834601366", " ", 
        SuperscriptBox["l", "21"]}], "-", 
       RowBox[{"150131424159468", " ", 
        SuperscriptBox["l", "22"]}], "-", 
       RowBox[{"68141501894724", " ", 
        SuperscriptBox["l", "23"]}], "+", 
       RowBox[{"1643600237478", " ", 
        SuperscriptBox["l", "24"]}], "+", 
       RowBox[{"24551734808826", " ", 
        SuperscriptBox["l", "25"]}], "+", 
       RowBox[{"19121659082544", " ", 
        SuperscriptBox["l", "26"]}], "+", 
       RowBox[{"8874412980888", " ", 
        SuperscriptBox["l", "27"]}], "+", 
       RowBox[{"2863705181799", " ", 
        SuperscriptBox["l", "28"]}], "+", 
       RowBox[{"664049870801", " ", 
        SuperscriptBox["l", "29"]}], "+", 
       RowBox[{"109500809806", " ", 
        SuperscriptBox["l", "30"]}], "+", 
       RowBox[{"12257577114", " ", 
        SuperscriptBox["l", "31"]}], "+", 
       RowBox[{"837994727", " ", 
        SuperscriptBox["l", "32"]}], "+", 
       RowBox[{"26469553", " ", 
        SuperscriptBox["l", "33"]}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"\[Epsilon]", " ", "n"}], ")"}], "7"]}], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"3057647616", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "l"}], ")"}], "5"], " ", 
       SuperscriptBox["l", "7"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "l"}], ")"}], "15"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", "l"}], ")"}], "7"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"3", "+", "l"}], ")"}], "5"]}]], 
     RowBox[{"(", 
      RowBox[{"1245119496192", "+", 
       RowBox[{"19522835177472", " ", "l"}], "+", 
       RowBox[{"145293206851584", " ", 
        SuperscriptBox["l", "2"]}], "+", 
       RowBox[{"687248277166080", " ", 
        SuperscriptBox["l", "3"]}], "+", 
       RowBox[{"2348074536145920", " ", 
        SuperscriptBox["l", "4"]}], "+", 
       RowBox[{"6314730498934272", " ", 
        SuperscriptBox["l", "5"]}], "+", 
       RowBox[{"14541653555465472", " ", 
        SuperscriptBox["l", "6"]}], "+", 
       RowBox[{"32883300672091776", " ", 
        SuperscriptBox["l", "7"]}], "+", 
       RowBox[{"72526432036340160", " ", 
        SuperscriptBox["l", "8"]}], "+", 
       RowBox[{"134620678751807520", " ", 
        SuperscriptBox["l", "9"]}], "+", 
       RowBox[{"145183704463912176", " ", 
        SuperscriptBox["l", "10"]}], "-", 
       RowBox[{"124169286055914744", " ", 
        SuperscriptBox["l", "11"]}], "-", 
       RowBox[{"883088042630863300", " ", 
        SuperscriptBox["l", "12"]}], "-", 
       RowBox[{"1716093745335360030", " ", 
        SuperscriptBox["l", "13"]}], "-", 
       RowBox[{"1283698339882088625", " ", 
        SuperscriptBox["l", "14"]}], "+", 
       RowBox[{"1387641122131757825", " ", 
        SuperscriptBox["l", "15"]}], "+", 
       RowBox[{"4716800554615201200", " ", 
        SuperscriptBox["l", "16"]}], "+", 
       RowBox[{"4904505446288582220", " ", 
        SuperscriptBox["l", "17"]}], "+", 
       RowBox[{"185612640400809610", " ", 
        SuperscriptBox["l", "18"]}], "-", 
       RowBox[{"5840843054251185210", " ", 
        SuperscriptBox["l", "19"]}], "-", 
       RowBox[{"7320851556021659340", " ", 
        SuperscriptBox["l", "20"]}], "-", 
       RowBox[{"2791816149515540690", " ", 
        SuperscriptBox["l", "21"]}], "+", 
       RowBox[{"3178763807876498565", " ", 
        SuperscriptBox["l", "22"]}], "+", 
       RowBox[{"5384842822325954115", " ", 
        SuperscriptBox["l", "23"]}], "+", 
       RowBox[{"3214109796711814560", " ", 
        SuperscriptBox["l", "24"]}], "-", 
       RowBox[{"112265344904157432", " ", 
        SuperscriptBox["l", "25"]}], "-", 
       RowBox[{"1768195436309039412", " ", 
        SuperscriptBox["l", "26"]}], "-", 
       RowBox[{"1506749812675085364", " ", 
        SuperscriptBox["l", "27"]}], "-", 
       RowBox[{"575778219660353340", " ", 
        SuperscriptBox["l", "28"]}], "+", 
       RowBox[{"52427421670971390", " ", 
        SuperscriptBox["l", "29"]}], "+", 
       RowBox[{"218279818302466249", " ", 
        SuperscriptBox["l", "30"]}], "+", 
       RowBox[{"157563446990920599", " ", 
        SuperscriptBox["l", "31"]}], "+", 
       RowBox[{"71390167924380336", " ", 
        SuperscriptBox["l", "32"]}], "+", 
       RowBox[{"23304500731282060", " ", 
        SuperscriptBox["l", "33"]}], "+", 
       RowBox[{"5678705009247450", " ", 
        SuperscriptBox["l", "34"]}], "+", 
       RowBox[{"1033093159748166", " ", 
        SuperscriptBox["l", "35"]}], "+", 
       RowBox[{"137015767645196", " ", 
        SuperscriptBox["l", "36"]}], "+", 
       RowBox[{"12561807521010", " ", 
        SuperscriptBox["l", "37"]}], "+", 
       RowBox[{"713481744195", " ", 
        SuperscriptBox["l", "38"]}], "+", 
       RowBox[{"18945961925", " ", 
        SuperscriptBox["l", "39"]}]}], ")"}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"\[Epsilon]", " ", "n"}], ")"}], "8"]}]}]}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Delta]Blperp", " ", "=", " ", 
   RowBox[{"l", "-", 
    RowBox[{
     FractionBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"3", " ", "l"}]}], ")"}], 
      RowBox[{"6", "+", 
       RowBox[{"6", " ", "l"}]}]], 
     RowBox[{"(", 
      RowBox[{"\[Epsilon]", " ", "n"}], ")"}]}], "+", 
    RowBox[{
     FractionBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "+", 
        RowBox[{"30", " ", "l"}], "+", 
        RowBox[{"225", " ", 
         SuperscriptBox["l", "2"]}], "+", 
        RowBox[{"363", " ", 
         SuperscriptBox["l", "3"]}], "+", 
        RowBox[{"231", " ", 
         SuperscriptBox["l", "4"]}], "+", 
        RowBox[{"51", " ", 
         SuperscriptBox["l", "5"]}]}], ")"}], 
      RowBox[{"144", " ", "l", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "l"}], ")"}], "3"], " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", "l"}], ")"}]}]], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"\[Epsilon]", " ", "n"}], ")"}], "2"]}], "+", 
    RowBox[{
     FractionBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "8"}], "+", 
        RowBox[{"24", " ", "l"}], "-", 
        RowBox[{"392", " ", 
         SuperscriptBox["l", "2"]}], "-", 
        RowBox[{"4640", " ", 
         SuperscriptBox["l", "3"]}], "-", 
        RowBox[{"14985", " ", 
         SuperscriptBox["l", "4"]}], "-", 
        RowBox[{"23987", " ", 
         SuperscriptBox["l", "5"]}], "-", 
        RowBox[{"21762", " ", 
         SuperscriptBox["l", "6"]}], "-", 
        RowBox[{"11390", " ", 
         SuperscriptBox["l", "7"]}], "-", 
        RowBox[{"3205", " ", 
         SuperscriptBox["l", "8"]}], "-", 
        RowBox[{"375", " ", 
         SuperscriptBox["l", "9"]}]}], ")"}], 
      RowBox[{"864", " ", 
       SuperscriptBox["l", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "l"}], ")"}], "5"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", "l"}], ")"}], "2"]}]], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"\[Epsilon]", " ", "n"}], ")"}], "3"]}], "+", 
    RowBox[{
     FractionBox[
      RowBox[{"5", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "64"}], "+", 
         RowBox[{"96", " ", "l"}], "-", 
         RowBox[{"1072", " ", 
          SuperscriptBox["l", "2"]}], "+", 
         RowBox[{"19816", " ", 
          SuperscriptBox["l", "3"]}], "+", 
         RowBox[{"326476", " ", 
          SuperscriptBox["l", "4"]}], "+", 
         RowBox[{"1584466", " ", 
          SuperscriptBox["l", "5"]}], "+", 
         RowBox[{"4080055", " ", 
          SuperscriptBox["l", "6"]}], "+", 
         RowBox[{"6534721", " ", 
          SuperscriptBox["l", "7"]}], "+", 
         RowBox[{"6935339", " ", 
          SuperscriptBox["l", "8"]}], "+", 
         RowBox[{"4981017", " ", 
          SuperscriptBox["l", "9"]}], "+", 
         RowBox[{"2400117", " ", 
          SuperscriptBox["l", "10"]}], "+", 
         RowBox[{"744075", " ", 
          SuperscriptBox["l", "11"]}], "+", 
         RowBox[{"134157", " ", 
          SuperscriptBox["l", "12"]}], "+", 
         RowBox[{"10689", " ", 
          SuperscriptBox["l", "13"]}]}], ")"}]}], 
      RowBox[{"82944", " ", 
       SuperscriptBox["l", "3"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "l"}], ")"}], "7"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", "l"}], ")"}], "3"]}]], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"\[Epsilon]", " ", "n"}], ")"}], "4"]}], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"248832", " ", 
       SuperscriptBox["l", "4"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "l"}], ")"}], "9"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", "l"}], ")"}], "4"]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "448"}], "+", 
       RowBox[{"192", " ", "l"}], "-", 
       RowBox[{"4800", " ", 
        SuperscriptBox["l", "2"]}], "+", 
       RowBox[{"37440", " ", 
        SuperscriptBox["l", "3"]}], "-", 
       RowBox[{"877560", " ", 
        SuperscriptBox["l", "4"]}], "-", 
       RowBox[{"18651624", " ", 
        SuperscriptBox["l", "5"]}], "-", 
       RowBox[{"120982164", " ", 
        SuperscriptBox["l", "6"]}], "-", 
       RowBox[{"430134792", " ", 
        SuperscriptBox["l", "7"]}], "-", 
       RowBox[{"989638380", " ", 
        SuperscriptBox["l", "8"]}], "-", 
       RowBox[{"1587224247", " ", 
        SuperscriptBox["l", "9"]}], "-", 
       RowBox[{"1842129912", " ", 
        SuperscriptBox["l", "10"]}], "-", 
       RowBox[{"1573697076", " ", 
        SuperscriptBox["l", "11"]}], "-", 
       RowBox[{"992085696", " ", 
        SuperscriptBox["l", "12"]}], "-", 
       RowBox[{"456505602", " ", 
        SuperscriptBox["l", "13"]}], "-", 
       RowBox[{"149159220", " ", 
        SuperscriptBox["l", "14"]}], "-", 
       RowBox[{"32788140", " ", 
        SuperscriptBox["l", "15"]}], "-", 
       RowBox[{"4347420", " ", 
        SuperscriptBox["l", "16"]}], "-", 
       RowBox[{"262647", " ", 
        SuperscriptBox["l", "17"]}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"\[Epsilon]", " ", "n"}], ")"}], "5"]}], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"11943936", " ", 
       SuperscriptBox["l", "5"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "l"}], ")"}], "11"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", "l"}], ")"}], "5"]}]], "7", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1536"}], "-", 
       RowBox[{"768", " ", "l"}], "-", 
       RowBox[{"13440", " ", 
        SuperscriptBox["l", "2"]}], "+", 
       RowBox[{"65792", " ", 
        SuperscriptBox["l", "3"]}], "-", 
       RowBox[{"683328", " ", 
        SuperscriptBox["l", "4"]}], "+", 
       RowBox[{"19139296", " ", 
        SuperscriptBox["l", "5"]}], "+", 
       RowBox[{"499872656", " ", 
        SuperscriptBox["l", "6"]}], "+", 
       RowBox[{"4062546848", " ", 
        SuperscriptBox["l", "7"]}], "+", 
       RowBox[{"18443358960", " ", 
        SuperscriptBox["l", "8"]}], "+", 
       RowBox[{"55386586894", " ", 
        SuperscriptBox["l", "9"]}], "+", 
       RowBox[{"119034579377", " ", 
        SuperscriptBox["l", "10"]}], "+", 
       RowBox[{"191145763639", " ", 
        SuperscriptBox["l", "11"]}], "+", 
       RowBox[{"235089244823", " ", 
        SuperscriptBox["l", "12"]}], "+", 
       RowBox[{"224433590583", " ", 
        SuperscriptBox["l", "13"]}], "+", 
       RowBox[{"167152571962", " ", 
        SuperscriptBox["l", "14"]}], "+", 
       RowBox[{"96900229718", " ", 
        SuperscriptBox["l", "15"]}], "+", 
       RowBox[{"43293709694", " ", 
        SuperscriptBox["l", "16"]}], "+", 
       RowBox[{"14620702620", " ", 
        SuperscriptBox["l", "17"]}], "+", 
       RowBox[{"3608867445", " ", 
        SuperscriptBox["l", "18"]}], "+", 
       RowBox[{"614126115", " ", 
        SuperscriptBox["l", "19"]}], "+", 
       RowBox[{"64379595", " ", 
        SuperscriptBox["l", "20"]}], "+", 
       RowBox[{"3132399", " ", 
        SuperscriptBox["l", "21"]}]}], ")"}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"\[Epsilon]", " ", "n"}], ")"}], "6"]}], " ", "+", " ", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"71663616", " ", 
       SuperscriptBox["l", "6"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "l"}], ")"}], "13"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", "l"}], ")"}], "6"]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "33792"}], "-", 
       RowBox[{"46080", " ", "l"}], "-", 
       RowBox[{"286720", " ", 
        SuperscriptBox["l", "2"]}], "+", 
       RowBox[{"845824", " ", 
        SuperscriptBox["l", "3"]}], "-", 
       RowBox[{"7108352", " ", 
        SuperscriptBox["l", "4"]}], "+", 
       RowBox[{"82036480", " ", 
        SuperscriptBox["l", "5"]}], "-", 
       RowBox[{"2693888768", " ", 
        SuperscriptBox["l", "6"]}], "-", 
       RowBox[{"83590377728", " ", 
        SuperscriptBox["l", "7"]}], "-", 
       RowBox[{"816981002200", " ", 
        SuperscriptBox["l", "8"]}], "-", 
       RowBox[{"4515761357208", " ", 
        SuperscriptBox["l", "9"]}], "-", 
       RowBox[{"16742706266472", " ", 
        SuperscriptBox["l", "10"]}], "-", 
       RowBox[{"45144785017008", " ", 
        SuperscriptBox["l", "11"]}], "-", 
       RowBox[{"92673378522423", " ", 
        SuperscriptBox["l", "12"]}], "-", 
       RowBox[{"148960492378341", " ", 
        SuperscriptBox["l", "13"]}], "-", 
       RowBox[{"190816993106250", " ", 
        SuperscriptBox["l", "14"]}], "-", 
       RowBox[{"196880766385590", " ", 
        SuperscriptBox["l", "15"]}], "-", 
       RowBox[{"164488460944605", " ", 
        SuperscriptBox["l", "16"]}], "-", 
       RowBox[{"111366276254055", " ", 
        SuperscriptBox["l", "17"]}], "-", 
       RowBox[{"60882846055908", " ", 
        SuperscriptBox["l", "18"]}], "-", 
       RowBox[{"26650130167956", " ", 
        SuperscriptBox["l", "19"]}], "-", 
       RowBox[{"9206448795105", " ", 
        SuperscriptBox["l", "20"]}], "-", 
       RowBox[{"2453177049411", " ", 
        SuperscriptBox["l", "21"]}], "-", 
       RowBox[{"486251550666", " ", 
        SuperscriptBox["l", "22"]}], "-", 
       RowBox[{"67482399654", " ", 
        SuperscriptBox["l", "23"]}], "-", 
       RowBox[{"5849147859", " ", 
        SuperscriptBox["l", "24"]}], "-", 
       RowBox[{"238225977", " ", 
        SuperscriptBox["l", "25"]}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"\[Epsilon]", " ", "n"}], ")"}], "7"]}], " ", "+", " ", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"9172942848", " ", 
       SuperscriptBox["l", "7"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "l"}], ")"}], "15"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", "l"}], ")"}], "7"]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2342912"}], "-", 
       RowBox[{"5136384", " ", "l"}], "-", 
       RowBox[{"21762048", " ", 
        SuperscriptBox["l", "2"]}], "+", 
       RowBox[{"31467520", " ", 
        SuperscriptBox["l", "3"]}], "-", 
       RowBox[{"298521600", " ", 
        SuperscriptBox["l", "4"]}], "+", 
       RowBox[{"2408913408", " ", 
        SuperscriptBox["l", "5"]}], "-", 
       RowBox[{"31841213696", " ", 
        SuperscriptBox["l", "6"]}], "+", 
       RowBox[{"1200943657344", " ", 
        SuperscriptBox["l", "7"]}], "+", 
       RowBox[{"43198146630720", " ", 
        SuperscriptBox["l", "8"]}], "+", 
       RowBox[{"493509301952480", " ", 
        SuperscriptBox["l", "9"]}], "+", 
       RowBox[{"3216282766304784", " ", 
        SuperscriptBox["l", "10"]}], "+", 
       RowBox[{"14196153752381304", " ", 
        SuperscriptBox["l", "11"]}], "+", 
       RowBox[{"46066658256390020", " ", 
        SuperscriptBox["l", "12"]}], "+", 
       RowBox[{"115216563872892990", " ", 
        SuperscriptBox["l", "13"]}], "+", 
       RowBox[{"228831939460840545", " ", 
        SuperscriptBox["l", "14"]}], "+", 
       RowBox[{"368103816963120207", " ", 
        SuperscriptBox["l", "15"]}], "+", 
       RowBox[{"485976585643732089", " ", 
        SuperscriptBox["l", "16"]}], "+", 
       RowBox[{"531097588640717823", " ", 
        SuperscriptBox["l", "17"]}], "+", 
       RowBox[{"482843726973240405", " ", 
        SuperscriptBox["l", "18"]}], "+", 
       RowBox[{"365886689131642635", " ", 
        SuperscriptBox["l", "19"]}], "+", 
       RowBox[{"230885124859119621", " ", 
        SuperscriptBox["l", "20"]}], "+", 
       RowBox[{"120862852617601479", " ", 
        SuperscriptBox["l", "21"]}], "+", 
       RowBox[{"52113653881151427", " ", 
        SuperscriptBox["l", "22"]}], "+", 
       RowBox[{"18303243742958925", " ", 
        SuperscriptBox["l", "23"]}], "+", 
       RowBox[{"5150024735827275", " ", 
        SuperscriptBox["l", "24"]}], "+", 
       RowBox[{"1132647372176397", " ", 
        SuperscriptBox["l", "25"]}], "+", 
       RowBox[{"187506984444087", " ", 
        SuperscriptBox["l", "26"]}], "+", 
       RowBox[{"21966814839585", " ", 
        SuperscriptBox["l", "27"]}], "+", 
       RowBox[{"1622887916595", " ", 
        SuperscriptBox["l", "28"]}], "+", 
       RowBox[{"56837885775", " ", 
        SuperscriptBox["l", "29"]}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"\[Epsilon]", " ", "n"}], ")"}], "8"]}]}]}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"\[Delta]Fl", " ", "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox["1", "2"], "+", "l"}], ")"}], "-", 
   RowBox[{
    FractionBox[
     RowBox[{"l", " ", 
      RowBox[{"(", 
       RowBox[{"5", "+", 
        RowBox[{"3", " ", "l"}]}], ")"}]}], 
     RowBox[{"6", " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", 
        RowBox[{"3", " ", "l"}], "+", 
        SuperscriptBox["l", "2"]}], ")"}]}]], 
    RowBox[{"(", 
     RowBox[{"\[Epsilon]", " ", "n"}], ")"}]}], "+", 
   RowBox[{
    FractionBox[
     RowBox[{"(", 
      RowBox[{"24", "+", 
       RowBox[{"608", " ", "l"}], "+", 
       RowBox[{"1746", " ", 
        SuperscriptBox["l", "2"]}], "+", 
       RowBox[{"2133", " ", 
        SuperscriptBox["l", "3"]}], "+", 
       RowBox[{"1323", " ", 
        SuperscriptBox["l", "4"]}], "+", 
       RowBox[{"411", " ", 
        SuperscriptBox["l", "5"]}], "+", 
       RowBox[{"51", " ", 
        SuperscriptBox["l", "6"]}]}], ")"}], 
     RowBox[{"144", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "l"}], ")"}], "3"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"2", "+", "l"}], ")"}], "3"]}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"\[Epsilon]", " ", "n"}], ")"}], "2"]}], "-", 
   RowBox[{
    FractionBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "432"}], "+", 
       RowBox[{"504", " ", "l"}], "+", 
       RowBox[{"65352", " ", 
        SuperscriptBox["l", "2"]}], "+", 
       RowBox[{"369276", " ", 
        SuperscriptBox["l", "3"]}], "+", 
       RowBox[{"988896", " ", 
        SuperscriptBox["l", "4"]}], "+", 
       RowBox[{"1598892", " ", 
        SuperscriptBox["l", "5"]}], "+", 
       RowBox[{"1706991", " ", 
        SuperscriptBox["l", "6"]}], "+", 
       RowBox[{"1249058", " ", 
        SuperscriptBox["l", "7"]}], "+", 
       RowBox[{"631869", " ", 
        SuperscriptBox["l", "8"]}], "+", 
       RowBox[{"217644", " ", 
        SuperscriptBox["l", "9"]}], "+", 
       RowBox[{"48765", " ", 
        SuperscriptBox["l", "10"]}], "+", 
       RowBox[{"6410", " ", 
        SuperscriptBox["l", "11"]}], "+", 
       RowBox[{"375", " ", 
        SuperscriptBox["l", "12"]}]}], ")"}], 
     RowBox[{"864", " ", 
      RowBox[{"(", 
       RowBox[{"l", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "l"}], ")"}], "5"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"2", "+", "l"}], ")"}], "5"], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", "l"}], ")"}]}], ")"}]}]], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"\[Epsilon]", " ", "n"}], ")"}], "3"]}], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"82944", " ", 
      SuperscriptBox["l", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "l"}], ")"}], "7"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"2", "+", "l"}], ")"}], "7"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"3", "+", "l"}], ")"}], "2"]}]], 
    RowBox[{"(", 
     RowBox[{"124416", "+", 
      RowBox[{"103680", " ", "l"}], "+", 
      RowBox[{"1472256", " ", 
       SuperscriptBox["l", "2"]}], "+", 
      RowBox[{"124900416", " ", 
       SuperscriptBox["l", "3"]}], "+", 
      RowBox[{"1055688960", " ", 
       SuperscriptBox["l", "4"]}], "+", 
      RowBox[{"4399032608", " ", 
       SuperscriptBox["l", "5"]}], "+", 
      RowBox[{"11566556808", " ", 
       SuperscriptBox["l", "6"]}], "+", 
      RowBox[{"21221186996", " ", 
       SuperscriptBox["l", "7"]}], "+", 
      RowBox[{"28616272290", " ", 
       SuperscriptBox["l", "8"]}], "+", 
      RowBox[{"29200070595", " ", 
       SuperscriptBox["l", "9"]}], "+", 
      RowBox[{"22907278785", " ", 
       SuperscriptBox["l", "10"]}], "+", 
      RowBox[{"13907753720", " ", 
       SuperscriptBox["l", "11"]}], "+", 
      RowBox[{"6527382300", " ", 
       SuperscriptBox["l", "12"]}], "+", 
      RowBox[{"2346894430", " ", 
       SuperscriptBox["l", "13"]}], "+", 
      RowBox[{"634418010", " ", 
       SuperscriptBox["l", "14"]}], "+", 
      RowBox[{"124752780", " ", 
       SuperscriptBox["l", "15"]}], "+", 
      RowBox[{"16840410", " ", 
       SuperscriptBox["l", "16"]}], "+", 
      RowBox[{"1395015", " ", 
       SuperscriptBox["l", "17"]}], "+", 
      RowBox[{"53445", " ", 
       SuperscriptBox["l", "18"]}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"\[Epsilon]", " ", "n"}], ")"}], "4"]}], "-", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"248832", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["l", "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "l"}], ")"}], "9"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"2", "+", "l"}], ")"}], "9"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"3", "+", "l"}], ")"}], "3"]}], ")"}]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1119744"}], "-", 
      RowBox[{"2985984", " ", "l"}], "-", 
      RowBox[{"15489792", " ", 
       SuperscriptBox["l", "2"]}], "+", 
      RowBox[{"23270976", " ", 
       SuperscriptBox["l", "3"]}], "+", 
      RowBox[{"7752898368", " ", 
       SuperscriptBox["l", "4"]}], "+", 
      RowBox[{"88925248224", " ", 
       SuperscriptBox["l", "5"]}], "+", 
      RowBox[{"506060237568", " ", 
       SuperscriptBox["l", "6"]}], "+", 
      RowBox[{"1850704065536", " ", 
       SuperscriptBox["l", "7"]}], "+", 
      RowBox[{"4832609331600", " ", 
       SuperscriptBox["l", "8"]}], "+", 
      RowBox[{"9532090206924", " ", 
       SuperscriptBox["l", "9"]}], "+", 
      RowBox[{"14693680218528", " ", 
       SuperscriptBox["l", "10"]}], "+", 
      RowBox[{"18091375325703", " ", 
       SuperscriptBox["l", "11"]}], "+", 
      RowBox[{"18044751392496", " ", 
       SuperscriptBox["l", "12"]}], "+", 
      RowBox[{"14709321152811", " ", 
       SuperscriptBox["l", "13"]}], "+", 
      RowBox[{"9845401202865", " ", 
       SuperscriptBox["l", "14"]}], "+", 
      RowBox[{"5417234367060", " ", 
       SuperscriptBox["l", "15"]}], "+", 
      RowBox[{"2444916780243", " ", 
       SuperscriptBox["l", "16"]}], "+", 
      RowBox[{"899841548802", " ", 
       SuperscriptBox["l", "17"]}], "+", 
      RowBox[{"267359743098", " ", 
       SuperscriptBox["l", "18"]}], "+", 
      RowBox[{"63127804047", " ", 
       SuperscriptBox["l", "19"]}], "+", 
      RowBox[{"11565390438", " ", 
       SuperscriptBox["l", "20"]}], "+", 
      RowBox[{"1584243927", " ", 
       SuperscriptBox["l", "21"]}], "+", 
      RowBox[{"152627013", " ", 
       SuperscriptBox["l", "22"]}], "+", 
      RowBox[{"9220134", " ", 
       SuperscriptBox["l", "23"]}], "+", 
      RowBox[{"262647", " ", 
       SuperscriptBox["l", "24"]}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"\[Epsilon]", " ", "n"}], ")"}], "5"]}], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"11943936", " ", 
      SuperscriptBox["l", "4"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "l"}], ")"}], "11"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"2", "+", "l"}], ")"}], "11"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"3", "+", "l"}], ")"}], "4"]}]], 
    RowBox[{"(", 
     RowBox[{"161243136", "+", 
      RowBox[{"698720256", " ", "l"}], "+", 
      RowBox[{"3014350848", " ", 
       SuperscriptBox["l", "2"]}], "+", 
      RowBox[{"1305621504", " ", 
       SuperscriptBox["l", "3"]}], "+", 
      RowBox[{"30461764608", " ", 
       SuperscriptBox["l", "4"]}], "+", 
      RowBox[{"8059477812480", " ", 
       SuperscriptBox["l", "5"]}], "+", 
      RowBox[{"116816965744896", " ", 
       SuperscriptBox["l", "6"]}], "+", 
      RowBox[{"845462063824128", " ", 
       SuperscriptBox["l", "7"]}], "+", 
      RowBox[{"3971166685969344", " ", 
       SuperscriptBox["l", "8"]}], "+", 
      RowBox[{"13483684797645216", " ", 
       SuperscriptBox["l", "9"]}], "+", 
      RowBox[{"35084436800502048", " ", 
       SuperscriptBox["l", "10"]}], "+", 
      RowBox[{"72526600195284000", " ", 
       SuperscriptBox["l", "11"]}], "+", 
      RowBox[{"122005625293957800", " ", 
       SuperscriptBox["l", "12"]}], "+", 
      RowBox[{"169822583079660460", " ", 
       SuperscriptBox["l", "13"]}], "+", 
      RowBox[{"197904786991122330", " ", 
       SuperscriptBox["l", "14"]}], "+", 
      RowBox[{"194695948689231927", " ", 
       SuperscriptBox["l", "15"]}], "+", 
      RowBox[{"162603839450103345", " ", 
       SuperscriptBox["l", "16"]}], "+", 
      RowBox[{"115681276931066175", " ", 
       SuperscriptBox["l", "17"]}], "+", 
      RowBox[{"70211786270073105", " ", 
       SuperscriptBox["l", "18"]}], "+", 
      RowBox[{"36345512499131507", " ", 
       SuperscriptBox["l", "19"]}], "+", 
      RowBox[{"16013331805461669", " ", 
       SuperscriptBox["l", "20"]}], "+", 
      RowBox[{"5980703419772963", " ", 
       SuperscriptBox["l", "21"]}], "+", 
      RowBox[{"1881616816949289", " ", 
       SuperscriptBox["l", "22"]}], "+", 
      RowBox[{"494167851054437", " ", 
       SuperscriptBox["l", "23"]}], "+", 
      RowBox[{"106964796383571", " ", 
       SuperscriptBox["l", "24"]}], "+", 
      RowBox[{"18743214617309", " ", 
       SuperscriptBox["l", "25"]}], "+", 
      RowBox[{"2591239413315", " ", 
       SuperscriptBox["l", "26"]}], "+", 
      RowBox[{"271934904465", " ", 
       SuperscriptBox["l", "27"]}], "+", 
      RowBox[{"20350131375", " ", 
       SuperscriptBox["l", "28"]}], "+", 
      RowBox[{"967094709", " ", 
       SuperscriptBox["l", "29"]}], "+", 
      RowBox[{"21926793", " ", 
       SuperscriptBox["l", "30"]}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"\[Epsilon]", " ", "n"}], ")"}], "6"]}], "-", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"71663616", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["l", "5"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "l"}], ")"}], "13"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"2", "+", "l"}], ")"}], "13"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"3", "+", "l"}], ")"}], "5"]}], ")"}]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2902376448"}], "-", 
      RowBox[{"16930529280", " ", "l"}], "-", 
      RowBox[{"73849356288", " ", 
       SuperscriptBox["l", "2"]}], "-", 
      RowBox[{"118621200384", " ", 
       SuperscriptBox["l", "3"]}], "-", 
      RowBox[{"558131917824", " ", 
       SuperscriptBox["l", "4"]}], "+", 
      RowBox[{"1595306368512", " ", 
       SuperscriptBox["l", "5"]}], "+", 
      RowBox[{"1072677291710976", " ", 
       SuperscriptBox["l", "6"]}], "+", 
      RowBox[{"18917334831548160", " ", 
       SuperscriptBox["l", "7"]}], "+", 
      RowBox[{"166581893373258240", " ", 
       SuperscriptBox["l", "8"]}], "+", 
      RowBox[{"957370525644539520", " ", 
       SuperscriptBox["l", "9"]}], "+", 
      RowBox[{"4007377731720965568", " ", 
       SuperscriptBox["l", "10"]}], "+", 
      RowBox[{"12967814361553500512", " ", 
       SuperscriptBox["l", "11"]}], "+", 
      RowBox[{"33670224122639553744", " ", 
       SuperscriptBox["l", "12"]}], "+", 
      RowBox[{"71928996011291645272", " ", 
       SuperscriptBox["l", "13"]}], "+", 
      RowBox[{"128702523216832526232", " ", 
       SuperscriptBox["l", "14"]}], "+", 
      RowBox[{"195421783019477867268", " ", 
       SuperscriptBox["l", "15"]}], "+", 
      RowBox[{"254270427631728979224", " ", 
       SuperscriptBox["l", "16"]}], "+", 
      RowBox[{"285579329231621922124", " ", 
       SuperscriptBox["l", "17"]}], "+", 
      RowBox[{"278365465102511348337", " ", 
       SuperscriptBox["l", "18"]}], "+", 
      RowBox[{"236399580802292753222", " ", 
       SuperscriptBox["l", "19"]}], "+", 
      RowBox[{"175365047026610584461", " ", 
       SuperscriptBox["l", "20"]}], "+", 
      RowBox[{"113795949810642307332", " ", 
       SuperscriptBox["l", "21"]}], "+", 
      RowBox[{"64618146403753785192", " ", 
       SuperscriptBox["l", "22"]}], "+", 
      RowBox[{"32086758026897473596", " ", 
       SuperscriptBox["l", "23"]}], "+", 
      RowBox[{"13908161069508841776", " ", 
       SuperscriptBox["l", "24"]}], "+", 
      RowBox[{"5246926808458965324", " ", 
       SuperscriptBox["l", "25"]}], "+", 
      RowBox[{"1715423215142881458", " ", 
       SuperscriptBox["l", "26"]}], "+", 
      RowBox[{"483191407703629584", " ", 
       SuperscriptBox["l", "27"]}], "+", 
      RowBox[{"116343738907558722", " ", 
       SuperscriptBox["l", "28"]}], "+", 
      RowBox[{"23698657907563572", " ", 
       SuperscriptBox["l", "29"]}], "+", 
      RowBox[{"4027407723817128", " ", 
       SuperscriptBox["l", "30"]}], "+", 
      RowBox[{"560316872897664", " ", 
       SuperscriptBox["l", "31"]}], "+", 
      RowBox[{"62143740391392", " ", 
       SuperscriptBox["l", "32"]}], "+", 
      RowBox[{"5282284544856", " ", 
       SuperscriptBox["l", "33"]}], "+", 
      RowBox[{"323048381301", " ", 
       SuperscriptBox["l", "34"]}], "+", 
      RowBox[{"12651199626", " ", 
       SuperscriptBox["l", "35"]}], "+", 
      RowBox[{"238225977", " ", 
       SuperscriptBox["l", "36"]}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"\[Epsilon]", " ", "n"}], ")"}], "7"]}], " ", "+", " ", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"9172942848", " ", 
      SuperscriptBox["l", "6"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "l"}], ")"}], "15"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"2", "+", "l"}], ")"}], "15"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"3", "+", "l"}], ")"}], "6"]}]], 
    RowBox[{"(", 
     RowBox[{"1114512556032", "+", 
      RowBox[{"7987339984896", " ", "l"}], "+", 
      RowBox[{"36964666441728", " ", 
       SuperscriptBox["l", "2"]}], "+", 
      RowBox[{"85765869010944", " ", 
       SuperscriptBox["l", "3"]}], "+", 
      RowBox[{"263692294815744", " ", 
       SuperscriptBox["l", "4"]}], "-", 
      RowBox[{"201898765320192", " ", 
       SuperscriptBox["l", "5"]}], "+", 
      RowBox[{"3962527302057984", " ", 
       SuperscriptBox["l", "6"]}], "+", 
      RowBox[{"3117801593103777792", " ", 
       SuperscriptBox["l", "7"]}], "+", 
      RowBox[{"64853856507835293696", " ", 
       SuperscriptBox["l", "8"]}], "+", 
      RowBox[{"673810612202237054976", " ", 
       SuperscriptBox["l", "9"]}], "+", 
      RowBox[{"4585614921199769776128", " ", 
       SuperscriptBox["l", "10"]}], "+", 
      RowBox[{"22842778471673001467904", " ", 
       SuperscriptBox["l", "11"]}], "+", 
      RowBox[{"88484629400369088340992", " ", 
       SuperscriptBox["l", "12"]}], "+", 
      RowBox[{"276827686959876057637376", " ", 
       SuperscriptBox["l", "13"]}], "+", 
      RowBox[{"717742073355041525302656", " ", 
       SuperscriptBox["l", "14"]}], "+", 
      RowBox[{"1571016873609693286134720", " ", 
       SuperscriptBox["l", "15"]}], "+", 
      RowBox[{"2943266521106763489267360", " ", 
       SuperscriptBox["l", "16"]}], "+", 
      RowBox[{"4769562851088416815333680", " ", 
       SuperscriptBox["l", "17"]}], "+", 
      RowBox[{"6740043596711062139477880", " ", 
       SuperscriptBox["l", "18"]}], "+", 
      RowBox[{"8358705939661357078116820", " ", 
       SuperscriptBox["l", "19"]}], "+", 
      RowBox[{"9142282613573102446710030", " ", 
       SuperscriptBox["l", "20"]}], "+", 
      RowBox[{"8852405619620070091257345", " ", 
       SuperscriptBox["l", "21"]}], "+", 
      RowBox[{"7610181865803431973616275", " ", 
       SuperscriptBox["l", "22"]}], "+", 
      RowBox[{"5820102817785907218410850", " ", 
       SuperscriptBox["l", "23"]}], "+", 
      RowBox[{"3964771537796597387028840", " ", 
       SuperscriptBox["l", "24"]}], "+", 
      RowBox[{"2407158858392180301479869", " ", 
       SuperscriptBox["l", "25"]}], "+", 
      RowBox[{"1302400989836678921378787", " ", 
       SuperscriptBox["l", "26"]}], "+", 
      RowBox[{"627477746583513348345936", " ", 
       SuperscriptBox["l", "27"]}], "+", 
      RowBox[{"268793948023766431978068", " ", 
       SuperscriptBox["l", "28"]}], "+", 
      RowBox[{"102148288882069439104338", " ", 
       SuperscriptBox["l", "29"]}], "+", 
      RowBox[{"34330938497740012559046", " ", 
       SuperscriptBox["l", "30"]}], "+", 
      RowBox[{"10162651046584772888988", " ", 
       SuperscriptBox["l", "31"]}], "+", 
      RowBox[{"2635760880560299430664", " ", 
       SuperscriptBox["l", "32"]}], "+", 
      RowBox[{"594921323557715644962", " ", 
       SuperscriptBox["l", "33"]}], "+", 
      RowBox[{"115860074561308611702", " ", 
       SuperscriptBox["l", "34"]}], "+", 
      RowBox[{"19253967763969095852", " ", 
       SuperscriptBox["l", "35"]}], "+", 
      RowBox[{"2691076196486043726", " ", 
       SuperscriptBox["l", "36"]}], "+", 
      RowBox[{"310246537634206893", " ", 
       SuperscriptBox["l", "37"]}], "+", 
      RowBox[{"28714879341258759", " ", 
       SuperscriptBox["l", "38"]}], "+", 
      RowBox[{"2050437106698354", " ", 
       SuperscriptBox["l", "39"]}], "+", 
      RowBox[{"106003215869760", " ", 
       SuperscriptBox["l", "40"]}], "+", 
      RowBox[{"3529965262065", " ", 
       SuperscriptBox["l", "41"]}], "+", 
      RowBox[{"56837885775", " ", 
       SuperscriptBox["l", "42"]}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"\[Epsilon]", " ", "n"}], ")"}], "8"]}]}]}]}], "Input",
 CellChangeTimes->{{3.998487543076324*^9, 
  3.998487959015959*^9}},ExpressionUUID->"f7939bd5-bf35-478c-9a6a-\
faa551e4ea62"]
}, Closed]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{Full, Full},
WindowMargins->{{4, Automatic}, {Automatic, 4}},
SpellingDictionaries->{"CorrectWords"->{
 "zeromode", "Zeromodes", "Zeromode", "fixedpoint", "semiclassics", "Verdier",
   "Semiclassics", "Scriptles", "Perturbatively", "Vielbein", "Veilbeins", 
  "correlator", "semiclassically"}},
FrontEndVersion->"15.0 for Mac OS X ARM (64-bit) (July 2, 2026)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"59acc16f-6055-4e35-b54e-3ab30d712fc9"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[576, 22, 291, 4, 96, "Title",ExpressionUUID->"9975466a-9a34-40f8-8443-4baf93994214"],
Cell[870, 28, 277, 7, 33, "Text",ExpressionUUID->"f1e5ff6b-aa87-430b-b029-1bea9aff197c"],
Cell[1150, 37, 285, 7, 33, "Text",ExpressionUUID->"85c8cfe6-04f4-41bd-9862-20292658faa2"],
Cell[1438, 46, 184, 6, 55, "Text",ExpressionUUID->"3f395705-c54c-4188-b963-b548ecb27311"],
Cell[1625, 54, 987, 24, 63, "Input",ExpressionUUID->"5ce8bc39-7f0d-4b18-92a8-a93ea527ba08"],
Cell[2615, 80, 263, 6, 33, "Text",ExpressionUUID->"d11ddf6d-de99-4c82-b63f-74b95e913b2d"],
Cell[2881, 88, 536, 17, 45, "Input",ExpressionUUID->"a9cf7fca-634a-47ec-a1a8-afbe80709e8d"],
Cell[CellGroupData[{
Cell[3442, 109, 218, 4, 66, "Section",ExpressionUUID->"c4fd3349-c321-40d3-b33f-986f715e619c"],
Cell[CellGroupData[{
Cell[3685, 117, 302, 9, 53, "Subsection",ExpressionUUID->"febbf63c-9bc5-486b-88df-82232c96d507"],
Cell[3990, 128, 174, 3, 33, "Text",ExpressionUUID->"f1ac4287-85d5-49cb-9bf7-1048b0c4a297"],
Cell[4167, 133, 22450, 598, 825, "Input",ExpressionUUID->"43550c34-fed7-426d-8712-98085ae8dfaf"],
Cell[26620, 733, 147, 3, 70, "Input",ExpressionUUID->"3d975eef-01cb-4722-9950-019c02d0c051"],
Cell[26770, 738, 154, 3, 70, "Text",ExpressionUUID->"c5924bfc-6646-4b9f-aed8-16f22db939ea"],
Cell[26927, 743, 42089, 1171, 70, "Input",ExpressionUUID->"4020e365-64a7-4dc3-a15e-f8e3d0ed50c1"]
}, Closed]],
Cell[CellGroupData[{
Cell[69053, 1919, 172, 3, 37, "Subsection",ExpressionUUID->"65f4541c-0105-48a7-b7fc-e6f6ed435fba"],
Cell[69228, 1924, 177, 3, 33, "Text",ExpressionUUID->"a190e641-f1ea-4a04-9a07-db2db584a83d"],
Cell[69408, 1929, 5004, 147, 194, "Input",ExpressionUUID->"3b7a570f-67f8-49fe-a9cc-a1902bf10b19"],
Cell[74415, 2078, 206, 4, 70, "Input",ExpressionUUID->"f4609156-f432-4c4a-9a50-cbf24e3f732d"],
Cell[74624, 2084, 156, 3, 33, "Text",ExpressionUUID->"59663738-e921-4fbe-bb8a-0b47ed492cc5"],
Cell[74783, 2089, 51112, 1304, 2966, "Input",ExpressionUUID->"6cbbcf98-d6c2-4b60-89cf-c44b6d069eb9"],
Cell[125898, 3395, 148, 3, 70, "Text",ExpressionUUID->"13c1d631-1bc1-48c3-8fde-9cd4fb17222f"],
Cell[126049, 3400, 264, 6, 70, "Input",ExpressionUUID->"c2f15cc5-1805-43c7-a8c5-9d3d1b1348fd"],
Cell[126316, 3408, 280, 5, 70, "Input",ExpressionUUID->"a87989de-43f0-4f2d-8b9d-2cecf213c25d"]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[126645, 3419, 169, 3, 66, "Section",ExpressionUUID->"1cd78a52-ef82-4a3d-afef-a5cc5d2b286e"],
Cell[CellGroupData[{
Cell[126839, 3426, 302, 9, 53, "Subsection",ExpressionUUID->"b506a063-2a09-4556-a52c-98343d1ae9f9"],
Cell[127144, 3437, 173, 3, 70, "Text",ExpressionUUID->"83937db5-6ef1-4944-a4cf-bc5bbb4a9751"],
Cell[127320, 3442, 21497, 592, 70, "Input",ExpressionUUID->"b7814b70-6109-430c-bb36-7eaaddfff670"],
Cell[148820, 4036, 147, 3, 70, "Input",ExpressionUUID->"6befb8cc-db05-4a11-9e30-3184d74f5e22"],
Cell[148970, 4041, 156, 3, 70, "Text",ExpressionUUID->"f7a00808-2ba3-474c-8148-60283ca2cbe7"],
Cell[149129, 4046, 58255, 1639, 70, "Input",ExpressionUUID->"a423aea1-8249-4908-9d30-6ac10a8530ac"]
}, Closed]],
Cell[CellGroupData[{
Cell[207421, 5690, 170, 3, 37, "Subsection",ExpressionUUID->"2a8162eb-aa63-4508-8e92-57fb42a14075"],
Cell[207594, 5695, 175, 3, 70, "Text",ExpressionUUID->"c1bd943a-cae2-4dbc-96c3-26dde6136ad5"],
Cell[207772, 5700, 4459, 131, 70, "Input",ExpressionUUID->"4bd7795b-9ea0-473c-8e2f-cf50c49b4b6c"],
Cell[212234, 5833, 208, 4, 70, "Input",ExpressionUUID->"0f860344-3c27-4f16-a3e2-97fbba2ccf1e"],
Cell[212445, 5839, 154, 3, 70, "Text",ExpressionUUID->"0f324aca-7a7e-4333-84fe-bc886a9c492d"],
Cell[212602, 5844, 47226, 1285, 70, "Input",ExpressionUUID->"f7939bd5-bf35-478c-9a6a-faa551e4ea62"]
}, Closed]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


